ABJM quantum spectral curve and Mellin transform

The present techniques for the perturbative solution of quantum spectral curve problems in N=4 SYM and ABJM models are limited to the situation when the states quantum numbers are given explicitly as some integer numbers. These techniques are sufficient to recover full analytical structure of the conserved charges provided that we know a finite basis of functions in terms of which they could be written explicitly. It is known that in the case of N=4 SYM both the contributions of asymptotic Bethe ansatz and wrapping or finite size corrections are expressed in terms of the harmonic sums. However, in the case of ABJM model only the asymptotic contribution can still be written in the harmonic sums basis, while the wrapping corrections part can not. Moreover, the generalization of harmonic sums basis for this problem is not known. In this paper we present a Mellin space technique for the solution of multiloop Baxter equations, which is the main ingredient for the solution of corresponding quantum spectral problems, and provide explicit results for the solution of ABJM quantum spectral curve in the case of twist 1 operators in sl(2) sector for arbitrary spin values up to four loop order with explicit account for wrapping corrections. It is shown that the result for anomalous dimensions could be expressed in terms of harmonic sums decorated by the fourth root of unity factors, so that maximum transcendentality principle holds.

==> anc/Mellin-transformation-Psi2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    268197,       8306]
NotebookOptionsPosition[    264083,       8218]
NotebookOutlinePosition[    264420,       8233]
CellTagsIndexPosition[    264377,       8230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Expansions", " ", "of", " ", "Mellin", " ", "transforms", " ", "of", " ", 
    "functions", " ", "entering", " ", "Psi2", " ", "solution", " ", "at", 
    " ", 
    RowBox[{"NLO", ".", " ", "The"}], " ", "notations", " ", "for", " ", 
    "harmonic", " ", "sums", " ", "as", " ", "in", " ", "HarmonicSums", " ", 
    RowBox[{"package", ".", " ", "For"}], " ", "definition", " ", "of", " ", 
    "B"}], "-", 
   RowBox[{
   "sums", " ", "see", " ", "Appendix", " ", "B", " ", "of", " ", "our", " ", 
    
    RowBox[{"paper", ".", " ", "\[IndentingNewLine]", "In"}], " ", "addition",
     " ", "we", " ", "have", " ", "also", " ", "introducted", " ", "four", 
    " ", "V"}], "-", 
   RowBox[{"sums", " ", "defined", " ", "as"}]}], " ", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.71820934191877*^9, 3.7182093783409863`*^9}, {
  3.718209416621338*^9, 
  3.718209431206815*^9}},ExpressionUUID->"e904d910-fa12-4b84-9f4f-\
6f217f5767f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subsVvalues", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"V1", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], 
         RowBox[{"k", "+", "n"}]], 
        RowBox[{
         RowBox[{"B1", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"V2", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"k", "+", "n"}]], 
        RowBox[{
         RowBox[{"B1", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"V3", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], 
         RowBox[{"k", "+", "n"}]], 
        RowBox[{"B1", "[", 
         RowBox[{"k", "-", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"V4", "[", "n_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"k", "+", "n"}]], 
        RowBox[{"B1", "[", 
         RowBox[{"k", "-", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], " ", 
   "}"}]}]], "Input",ExpressionUUID->"23ef753c-d570-4312-bcf3-6b1e5cffc1e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"V1", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], " ", 
       SuperscriptBox[
        RowBox[{"B1", "[", 
         RowBox[{"k", "-", "1"}], "]"}], "2"]}], 
      RowBox[{"k", "+", "n"}]]}]}], ",", 
   RowBox[{
    RowBox[{"V2", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"B1", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "2"], 
      RowBox[{"k", "+", "n"}]]}]}], ",", 
   RowBox[{
    RowBox[{"V3", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], " ", 
       RowBox[{"B1", "[", 
        RowBox[{"k", "-", "1"}], "]"}]}], 
      RowBox[{"k", "+", "n"}]]}]}], ",", 
   RowBox[{
    RowBox[{"V4", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{"B1", "[", 
       RowBox[{"k", "-", "1"}], "]"}], 
      RowBox[{"k", "+", "n"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.714396840949388*^9, 3.714397634801568*^9, 
  3.714398645574645*^9, 3.714756249711944*^9, 3.7147569362562523`*^9, 
  3.714833909063141*^9, 3.7148360403615093`*^9, 3.714844500332056*^9, 
  3.714844592583303*^9, 3.714844934933723*^9, 3.715622015656734*^9, 
  3.7156276604329157`*^9, 3.715950716140215*^9, 3.716391994380589*^9, 
  3.7164599241523952`*^9, 3.717092950673514*^9, 3.717098018667131*^9, 
  3.717250224378222*^9, 
  3.717259303177747*^9},ExpressionUUID->"0caac7c6-fb2e-46d9-a1b6-\
a1085437354c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Expansions", " ", "of", " ", "Mellin", " ", "transforms"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.718209446578933*^9, 3.71820945399977*^9}, {
  3.718209696313981*^9, 
  3.7182097049051723`*^9}},ExpressionUUID->"188a5de7-5799-4bf8-9354-\
c9249f3ed578"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"w", " ", 
     RowBox[{"Log", "[", "w", "]"}]}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "2", "]"}], "+", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713017035029833*^9, 
  3.7130170896431313`*^9}},ExpressionUUID->"7df602b3-3434-4349-9faf-\
9e2a288a16f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"w", " ", 
     RowBox[{"Log", "[", "w", "]"}]}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[ImaginaryI]", "u"], "+", 
   RowBox[{"B1", "[", "n", "]"}], "+", 
   RowBox[{"Log", "[", "2", "]"}], "+", 
   RowBox[{"S", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "-", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7130171008749323`*^9, 
  3.713017116909322*^9}},ExpressionUUID->"684cc507-eb98-45c6-883d-\
86c5bbe1655d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"w", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "w"}], "]"}]}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"]}], "u"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "-", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.71302145898234*^9, 
  3.713021479738022*^9}},ExpressionUUID->"47aed083-ab73-419b-bb60-\
1291292440cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"w", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "w"}], "]"}]}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"B1", "[", "n", "]"}]}], "+", 
   RowBox[{"Log", "[", "2", "]"}], "-", 
   RowBox[{"S", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
   RowBox[{"S", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"2", " ", "n"}]}], "]"}], "+", 
   RowBox[{"S", "[", 
    RowBox[{"1", ",", 
     RowBox[{"2", " ", "n"}]}], "]"}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.71302149344029*^9, 
  3.713021514963505*^9}},ExpressionUUID->"a2bbaaf1-7d1e-4e5c-b1e6-\
89b1b01f6fe6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"w", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "w"}], "]"}]}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"B1", "[", "n", "]"}]}], "+", 
      RowBox[{"Log", "[", "2", "]"}], "-", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "n"}]}], "]"}], "+", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713022625242111*^9, 
  3.7130226505990257`*^9}},ExpressionUUID->"fa5397b8-2e16-44ef-890c-\
e6f6f0b2ed68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"w", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "w"}], "]"}]}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[ImaginaryI]", "u"], "+", 
   RowBox[{"Log", "[", "2", "]"}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "-", 
      RowBox[{"6", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713022662664835*^9, 
  3.713022683101942*^9}},ExpressionUUID->"a003ed3e-fd0d-4ffc-a3ca-\
95cf442bb583"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"FbarPsi", "[", "z", "]"}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "n"}]}]], "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], 
         RowBox[{"k", "+", "n"}]]}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
         RowBox[{"k", "+", "n"}]]}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", "+", 
      RowBox[{"12", " ", "n"}]}]], "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
      RowBox[{"33", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"3", ",", "n"}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], 
         RowBox[{"k", "+", "n"}]]}]}], "-", 
      RowBox[{"21", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
         RowBox[{"k", "+", "n"}]]}]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}], "2"], 
         RowBox[{"k", "+", "n"}]]}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          SuperscriptBox[
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], "]"}], "2"]}], 
         RowBox[{"k", "+", "n"}]]}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.712568492607106*^9, 3.712568564781967*^9}, 
   3.712568608790928*^9, {3.712569403573591*^9, 
   3.712569403853817*^9}},ExpressionUUID->"603f37fd-e73b-4004-81eb-\
f70685ef0f99"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"FbarPsi", "[", "z", "]"}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        RowBox[{"B1", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], "]"}], 
        RowBox[{"k", "+", "n"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
         RowBox[{"k", "+", "n"}]]}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", "+", 
      RowBox[{"12", " ", "n"}]}]], "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"48", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
      RowBox[{"33", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"3", ",", "n"}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"15", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], 
         RowBox[{"k", "+", "n"}]]}]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
         RowBox[{"k", "+", "n"}]]}]}], "+", 
      RowBox[{"15", " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}], "2"], 
         RowBox[{"k", "+", "n"}]]}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          SuperscriptBox[
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], "]"}], "2"]}], 
         RowBox[{"k", "+", "n"}]]}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7125685749235697`*^9, 3.712568611756872*^9}, {
  3.712569410230736*^9, 
  3.7125694104888363`*^9}},ExpressionUUID->"a7258612-11b1-4b4a-95d0-\
75f5e5f8b152"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "QPsi", "]"}], "[", 
   RowBox[{"n_", ",", "k_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["I", "2"]}], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "k"], 
    RowBox[{"n", "+", "k", "+", "1"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"I", "  ", 
      RowBox[{"B1", "[", "k", "]"}], " ", "u"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71256932480917*^9, 3.71256932570785*^9}, {
   3.712569383164276*^9, 3.712569455538701*^9}, 
   3.712569573887004*^9},ExpressionUUID->"51a885a8-4769-4a85-8db8-\
c7169e665a05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "QPsi", "]"}], "[", 
   RowBox[{"n_", ",", "k_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["I", "2"]}], 
   FractionBox["1", 
    RowBox[{"n", "+", "k", "+", "1"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"I", " ", 
      RowBox[{"B1", "[", "k", "]"}], " ", "u"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712569586582347*^9, 
  3.712569603444783*^9}},ExpressionUUID->"597991de-08ba-4e77-83ad-\
8d2cd0ec7ce5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "hPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], 
         RowBox[{"k", "+", "n"}]]}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], " ", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.712574831379395*^9, 
  3.71257488610981*^9}},ExpressionUUID->"de59225a-3c67-4862-943f-\
b80a6655e9f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "hPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], 
         RowBox[{"k", "+", "n"}]]}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
         RowBox[{"k", "+", "n"}]]}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.712574892394602*^9, 3.7125749079484863`*^9}, 
   3.712574988938542*^9},ExpressionUUID->"b4451832-5095-44d5-984d-\
602540110116"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"FPsi", "[", "z", "]"}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], " ", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
         RowBox[{"k", "+", "n"}]]}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], " ", 
         SuperscriptBox[
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}], "2"]}], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.712582516619754*^9, 
  3.712582560821575*^9}},ExpressionUUID->"527978a1-c0bf-4bff-9a88-\
bb5669a08e98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"FPsi", "[", "z", "]"}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], "2"], "-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        RowBox[{"B1", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], "]"}], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], 
         RowBox[{"k", "+", "n"}]]}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], "2"], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7125825826334877`*^9, 
  3.712582597217828*^9}},ExpressionUUID->"54f57147-0c48-4357-b39c-\
63ae01a5ef87"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"FPsi", "[", 
     RowBox[{"1", "-", "z"}], "]"}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], "2"], "-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        RowBox[{"B1", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], "]"}], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"B1", "[", "n", "]"}]}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], 
         RowBox[{"k", "+", "n"}]]}]}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}], "2"], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.712583451881588*^9, 
  3.712583471525957*^9}},ExpressionUUID->"8b28e3b6-c1d4-409e-9427-\
94f4edc847cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"FPsi", "[", 
     RowBox[{"1", "-", "z"}], "]"}], "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], " ", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"B1", "[", "n", "]"}]}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"k", "=", "1"}], "n"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], " ", 
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}]}], 
         RowBox[{"k", "+", "n"}]]}]}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "1"}], "n"], 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], " ", 
         SuperscriptBox[
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], "]"}], "2"]}], 
        RowBox[{"k", "+", "n"}]]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7125835114091177`*^9, 
  3.712583533837669*^9}},ExpressionUUID->"db71ba9c-438f-4245-815f-\
076d89918c11"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uQPsi", "]"}], "[", 
   RowBox[{"n_", ",", "k_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"B1", "[", "k", "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", "n"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "n"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["n", "2"]}], "+", "u", "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "k"], " ", "u"}], "-", 
       RowBox[{"2", " ", "n", " ", "u"}], "+", 
       RowBox[{"n", " ", "u", " ", 
        RowBox[{"B1", "[", "k", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", "u", " ", 
        RowBox[{"B1", "[", "k", "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k", "+", "n"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "n"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"3", " ", "u"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "k"], " ", "u"}], "-", 
       RowBox[{"2", " ", "n", " ", "u"}], "+", 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"B1", "[", "k", "]"}]}], "+", 
       RowBox[{"3", " ", "n", " ", "u", " ", 
        RowBox[{"B1", "[", "k", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", "u", " ", 
        RowBox[{"B1", "[", "k", "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", "n"}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.712584762911859*^9, 3.712584816855418*^9}, {
  3.712585594907467*^9, 
  3.712585620246316*^9}},ExpressionUUID->"7eeb0c53-277c-4ca7-b289-\
2f41a26b7032"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uQPsi", "]"}], "[", 
   RowBox[{"n_", ",", "k_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "n"}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["n", "2"]}], "-", 
     RowBox[{"u", " ", 
      RowBox[{"B1", "[", "k", "]"}]}], "-", 
     RowBox[{"2", " ", "n", " ", "u", " ", 
      RowBox[{"B1", "[", "k", "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", "u", " ", 
      RowBox[{"B1", "[", "k", "]"}]}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", "n"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "n"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["n", "2"]}], "-", "u", "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", "k"}]], " ", "u"}], "+", 
     RowBox[{"2", " ", "n", " ", "u"}], "-", 
     RowBox[{"n", " ", "u", " ", 
      RowBox[{"B1", "[", "k", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", "u", " ", 
      RowBox[{"B1", "[", "k", "]"}]}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k", "+", "n"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", "n"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["n", "2"]}], "-", 
     RowBox[{"3", " ", "u"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"], " ", "u"}], "-", 
     RowBox[{"2", " ", "n", " ", "u"}], "+", 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"B1", "[", "k", "]"}]}], "+", 
     RowBox[{"3", " ", "n", " ", "u", " ", 
      RowBox[{"B1", "[", "k", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", "u", " ", 
      RowBox[{"B1", "[", "k", "]"}]}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", "n"}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.71258483581396*^9, 
  3.7125848525600986`*^9}},ExpressionUUID->"93faf66a-0d36-409d-8204-\
1144780b6d91"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uFbarPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
        RowBox[{"6", " ", "n"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"2", " ", "n"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "+", "n"}]], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}]}], 
          ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"8", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"4", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", "u"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"4", " ", "u"}], "+", 
       RowBox[{"8", " ", "n", " ", "u"}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"4", " ", "u"}], "+", 
       RowBox[{"8", " ", "n", " ", "u"}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", "u"}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"4", " ", "u"}], "+", 
       RowBox[{"8", " ", "n", " ", "u"}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", " ", "n"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[ImaginaryI]", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"8", " ", "n"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"2", " ", "n"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[ImaginaryI]", 
       RowBox[{"6", "-", 
        RowBox[{"8", " ", "n"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"8", " ", "n"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"4", " ", "u"}], "+", 
       RowBox[{"8", " ", "n", " ", "u"}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}]}], "+", "u", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", "u"}], ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}]}], 
          ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
          ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"8", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "+", "n"}]], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"1", ",", "n"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"]}], "-", "u", "-", 
        RowBox[{"7", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", "u"}], ")"}]}], "+", 
        RowBox[{"2", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}]}], 
          ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
          ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"8", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"2", " ", "u"}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], "+", "u"}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"V1", "[", "n", "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"V2", "[", "n", "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"V3", "[", "n", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "n"}]], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"4", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"V4", "[", "n", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713013531799597*^9, 3.713013582699066*^9}, 
   3.713013613531693*^9},ExpressionUUID->"50e661ef-a16c-4f1c-abff-\
5e2ec04e7c23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uFbarPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "n"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"2", " ", "n"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           RowBox[{"2", " ", "u"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"32", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
          ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"8", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"8", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", "u"}], ")"}]}], "-", 
       RowBox[{"2", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"8", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", "u"}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"4", " ", "u"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"2", " ", "n"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"]}], 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"8", " ", "n"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"]}]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "n"}]], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"8", " ", "n"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"17", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "n"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "3"]}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", " ", "n"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"8", " ", "n"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "n"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "3"]}]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"1", ",", "n"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", "u"}], ")"}]}], "+", 
        RowBox[{"2", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
          ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
          ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"8", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", "u"}], ")"}]}], "+", 
         RowBox[{"2", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}]}], 
           ")"}]}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", "n"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"12", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}]], "+", 
      FractionBox["2", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}]], "+", 
      FractionBox["1", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", "u", " ", 
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "n"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{
     RowBox[{"-", "6"}], "-", 
     RowBox[{"4", " ", "n"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["n", "2"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["n", "3"]}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"V1", "[", "n", "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
     RowBox[{"V2", "[", "n", "]"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "+", "n"}]], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"V3", "[", "n", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}]}], ")"}]}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"V4", "[", "n", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713013640033311*^9, 
  3.7130136608766117`*^9}},ExpressionUUID->"ac851b54-9601-4a9c-9ae8-\
a4304ccfec8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "QlogPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"B1", "[", "n", "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"B1", "[", "n", "]"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}]}], "-", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}]}], ")"}]}], 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.7130272836000843`*^9, 
  3.713027329526535*^9}},ExpressionUUID->"80062ed2-4ea4-4784-a524-\
ea21d7826a9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "QlogPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", "+", 
     RowBox[{"u", " ", 
      RowBox[{"B1", "[", "n", "]"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"B1", "[", "n", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713027342501503*^9, 
  3.713027365942782*^9}},ExpressionUUID->"4c577ee2-390d-4473-aec7-\
35106f8278ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uQlogPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"B1", "[", "n", "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
     RowBox[{"4", " ", "u"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", "n"}]], " ", "u", " ", 
      RowBox[{"B1", "[", "n", "]"}]}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
     RowBox[{"4", " ", "u"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", "n"}]], " ", "u", " ", 
      RowBox[{"B1", "[", "n", "]"}]}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "u"}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"B1", "[", "n", "]"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}]}], "-", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
       RowBox[{"6", " ", "u", " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}]}]}], ")"}]}], 
    RowBox[{"96", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"48", " ", "u"}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u"}], "-", 
      RowBox[{"24", " ", "u", " ", 
       RowBox[{"B1", "[", "n", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"24", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", "\[ImaginaryI]"}], "-", 
      RowBox[{"48", " ", "u"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "u"}], "+", 
      RowBox[{"24", " ", "u", " ", 
       RowBox[{"B1", "[", "n", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"24", " ", "u", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"24", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7130293317316504`*^9, 
  3.7130293859850082`*^9}},ExpressionUUID->"e8743318-b7af-4d1c-ba8a-\
c0c134615515"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uQlogPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", "+", 
     RowBox[{"u", " ", 
      RowBox[{"B1", "[", "n", "]"}]}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"B1", "[", "n", "]"}]}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"B1", "[", "n", "]"}]}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"B1", "[", "n", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"B1", "[", "n", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"B1", "[", "n", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713029398892646*^9, 
  3.713029417665762*^9}},ExpressionUUID->"c5a5df64-0a66-4c4a-8d89-\
4054a8aaa48e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uQlogwPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], 
    RowBox[{"8", " ", "n"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V3", "[", "n", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V4", "[", "n", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V3", "[", "n", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V4", "[", "n", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V3", "[", "n", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V4", "[", "n", "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713111787626647*^9, 
  3.713111842129693*^9}},ExpressionUUID->"4711b64a-8416-464f-a441-\
78010412101b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uQlogwPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "u"}], 
     RowBox[{"8", " ", "n"}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", "u"}], 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V3", "[", "n", "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V4", "[", "n", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V3", "[", "n", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V4", "[", "n", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "u"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V3", "[", "n", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"V4", "[", "n", "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7131118650274353`*^9, 
  3.7131118850992527`*^9}},ExpressionUUID->"b8b16f4f-d090-40a3-8a8b-\
7356e99d425a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "P1QwPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", "u", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"3", " ", "u", " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "n"}]}], "]"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "n"}], "]"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.713189790099929*^9, 
  3.7131898170429277`*^9}},ExpressionUUID->"2b47ffee-35c6-41b7-97e6-\
516909474d63"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "P1QwPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", "u", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", "u", " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "n"}]}], "]"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "n"}], "]"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"9", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7131898297062798`*^9, 
  3.7131898463035994`*^9}},ExpressionUUID->"e757c635-f841-434e-bc69-\
0e3c9fae06ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uP1QwPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
      RowBox[{"12", " ", "u"}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
      RowBox[{"12", " ", "u"}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.7131938246676073`*^9, 3.7131938642745523`*^9, {3.713194098959446*^9, 
   3.713194107727688*^9}},ExpressionUUID->"275547a2-6b9b-4315-b6df-\
a8ba54914321"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "uP1QwPsi", "]"}], "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"9", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"9", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "u"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u"}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "u", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "n"}]}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"9", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713193879171811*^9, 3.713193879506694*^9}, 
   3.713193915287106*^9, {3.7131940574634457`*^9, 
   3.713194069786365*^9}},ExpressionUUID->"b4491b3b-a432-4c32-b472-\
735c3dbec387"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "expansions", " ", "for", " ", "second", " ", "homogeneous", " ", 
   "solution"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.71820890276119*^9, 
  3.7182089245959253`*^9}},ExpressionUUID->"bd2ab9d5-22f5-4610-a2cf-\
c2841b184c2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZ", "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "-", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "u"], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", "u"}], "12"], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"B1", "[", "n", "]"}]}], "-", 
   RowBox[{"u", " ", 
    RowBox[{"B2", "[", "n", "]"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "-", 
   RowBox[{"u", " ", 
    RowBox[{"B1", "[", "n", "]"}], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
    RowBox[{"V3", "[", "n", "]"}]}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"V4", "[", "n", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.714159370796936*^9, 
  3.714159414388815*^9}},ExpressionUUID->"35ab3bf4-8f44-461b-bd88-\
d40cf97a74df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZ", "[", 
   RowBox[{"n_", ",", 
    RowBox[{"u", "+", 
     RowBox[{"I", "/", "2"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "12"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "u"}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"Log", "[", "4", "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
    RowBox[{"B1", "[", "n", "]"}], " ", 
    RowBox[{"Log", "[", "4", "]"}]}], "-", 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"S", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"V3", "[", "n", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
    RowBox[{"V4", "[", "n", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7141594261267443`*^9, 
  3.714159443114856*^9}},ExpressionUUID->"0bff2397-e30c-4b95-b9cd-\
8d50788460a2"]
},
WindowSize->{1145, 716},
WindowMargins->{{Automatic, 23}, {-59, Automatic}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 996, 21, 77, "Input", "ExpressionUUID" -> \
"e904d910-fa12-4b84-9f4f-6f217f5767f4"],
Cell[CellGroupData[{
Cell[1579, 45, 1817, 56, 103, "Input", "ExpressionUUID" -> \
"23ef753c-d570-4312-bcf3-6b1e5cffc1e7"],
Cell[3399, 103, 1978, 57, 62, "Output", "ExpressionUUID" -> \
"0caac7c6-fb2e-46d9-a1b6-a1085437354c"]
}, Open  ]],
Cell[5392, 163, 307, 7, 32, "Input", "ExpressionUUID" -> \
"188a5de7-5799-4bf8-9354-c9249f3ed578"],
Cell[5702, 172, 1502, 48, 73, "Input", "ExpressionUUID" -> \
"4738562a-6082-4c61-a2c6-82148e5d253a"],
Cell[7207, 222, 1351, 41, 75, "Input", "ExpressionUUID" -> \
"2d77959f-9b19-40dd-8da6-80fffbf0a098"],
Cell[8561, 265, 2041, 64, 149, "Input", "ExpressionUUID" -> \
"20eac502-5a8e-4d59-8c93-9e8b5eb579c4"],
Cell[10605, 331, 3244, 101, 127, "Input", "ExpressionUUID" -> \
"9e8f3649-a2d2-4d64-b3b1-2eea8c39e4be"],
Cell[13852, 434, 2458, 77, 104, "Input", "ExpressionUUID" -> \
"622afba6-28aa-4f8b-b244-5ccfd29ae0b3"],
Cell[16313, 513, 2123, 65, 147, "Input", "ExpressionUUID" -> \
"b059086e-904e-46ff-888d-1ed072d83021"],
Cell[18439, 580, 14977, 470, 474, "Input", "ExpressionUUID" -> \
"ae3aae84-529e-4010-a9d9-487616a90180"],
Cell[33419, 1052, 10880, 339, 403, "Input", "ExpressionUUID" -> \
"88a593f8-d003-48c8-b91a-4fc78eab4e6a"],
Cell[44302, 1393, 714, 22, 56, "Input", "ExpressionUUID" -> \
"c9e4c31c-3025-4991-9909-0c5cbd9bfd47"],
Cell[45019, 1417, 568, 18, 51, "Input", "ExpressionUUID" -> \
"0788c215-0b8a-4f6e-8d8f-2cb7dd690753"],
Cell[45590, 1437, 1614, 54, 62, "Input", "ExpressionUUID" -> \
"a09e62a1-d3cd-4d73-99d3-4c89382bd2ba"],
Cell[47207, 1493, 1590, 52, 62, "Input", "ExpressionUUID" -> \
"a1e65b7c-686c-4420-960a-6aea7f33ad54"],
Cell[48800, 1547, 3371, 110, 141, "Input", "ExpressionUUID" -> \
"48927b60-4219-490c-a83c-5c3e73e43bed"],
Cell[52174, 1659, 1983, 65, 119, "Input", "ExpressionUUID" -> \
"b80b4b83-8e23-429f-a160-d894f568daf9"],
Cell[54160, 1726, 2031, 67, 119, "Input", "ExpressionUUID" -> \
"e243eda5-e386-49ab-90ad-ca0c4aba3f14"],
Cell[56194, 1795, 3423, 112, 141, "Input", "ExpressionUUID" -> \
"4936c35d-f900-4ea4-9aaa-a695ebe09fe7"],
Cell[59620, 1909, 2686, 82, 114, "Input", "ExpressionUUID" -> \
"3a11d05e-c9e8-47c9-b462-c22e0b1edc80"],
Cell[62309, 1993, 2375, 69, 161, "Input", "ExpressionUUID" -> \
"56eea473-f2dd-413f-8465-8c59f8394126"],
Cell[64687, 2064, 66312, 2093, 2074, "Input", "ExpressionUUID" -> \
"ac52b3da-5dcd-4074-a3b4-4d0a45768f3b"],
Cell[131002, 4159, 57888, 1822, 1683, "Input", "ExpressionUUID" -> \
"3cbef90d-51a3-45a8-a3f2-37011066513d"],
Cell[188893, 5983, 2042, 63, 135, "Input", "ExpressionUUID" -> \
"87692596-c319-48a7-a9ae-bcd3e7ce8c02"],
Cell[190938, 6048, 2060, 61, 156, "Input", "ExpressionUUID" -> \
"d4fd521d-9cc7-4fff-a22a-18486927a392"],
Cell[193001, 6111, 8017, 246, 268, "Input", "ExpressionUUID" -> \
"2405f597-a0b3-458b-8f91-6a03642af513"],
Cell[201021, 6359, 6908, 205, 288, "Input", "ExpressionUUID" -> \
"8d6d5005-784e-453d-81bc-63b3f03f20c8"],
Cell[207932, 6566, 11891, 361, 432, "Input", "ExpressionUUID" -> \
"03c24fc8-ab16-453b-a95f-5a0f4a9513fa"],
Cell[219826, 6929, 11386, 337, 432, "Input", "ExpressionUUID" -> \
"a753d7ea-9e55-40f9-ab0e-b8c871f30468"],
Cell[231215, 7268, 3571, 102, 164, "Input", "ExpressionUUID" -> \
"413fb131-523b-4b35-b7b5-f9fa74046f94"],
Cell[234789, 7372, 2616, 75, 109, "Input", "ExpressionUUID" -> \
"1972694c-0ab7-4d13-afb6-72595e9bfcd3"],
Cell[237408, 7449, 14589, 415, 429, "Input", "ExpressionUUID" -> \
"dde8e779-18a3-436f-9003-6fd6ea559e7a"],
Cell[252000, 7866, 9410, 262, 309, "Input", "ExpressionUUID" -> \
"1f9d5f6d-90ce-402e-93a0-93656e12e783"],
Cell[261413, 8130, 281, 7, 32, "Input", "ExpressionUUID" -> \
"3f5e7a78-0989-43e5-bc25-63809b536e94"],
Cell[261697, 8139, 1070, 33, 56, "Input", "ExpressionUUID" -> \
"7d4eaf54-3e82-4a38-9e67-a0897850e33b"],
Cell[262770, 8174, 1309, 42, 51, "Input", "ExpressionUUID" -> \
"30c2f838-d14f-47e0-86b3-d9e662b53aee"]
}
]
*)



==> anc/gammaNLO-results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16748,        505]
NotebookOptionsPosition[     15577,        471]
NotebookOutlinePosition[     15911,        486]
CellTagsIndexPosition[     15868,        483]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Expression", " ", "for", " ", "NLO", " ", "anomalous", " ", "dimension"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.718209975534132*^9, 3.718209983891906*^9}, {
  3.718210308430401*^9, 
  3.718210317884782*^9}},ExpressionUUID->"da46af1c-2f79-482b-ab5d-\
8086fd841369"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HH", "[", 
   RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}], ")"}], " ", "&&", 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Im", "[", "b", "]"}], "\[Equal]", " ", "0"}], ")"}]}], ")"}],
     ",", 
    RowBox[{"S", "[", 
     RowBox[{"a", ",", "b", ",", "n"}], "]"}], ",", 
    RowBox[{"H", "[", 
     RowBox[{"a", ",", "b", ",", "n"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716459963594901*^9, 3.716460065721479*^9}, {
  3.716460164233883*^9, 3.7164601687950983`*^9}, {3.716460325421036*^9, 
  3.716460358603303*^9}},ExpressionUUID->"ca6b5401-3d85-4b5b-b6bb-\
5c41c4613e91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HH", "[", 
   RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sign", "[", "a", "]"}], ")"}], "^", "i"}], "]"}], 
     RowBox[{"i", "^", 
      RowBox[{"(", 
       RowBox[{"Abs", "[", "a", "]"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7164613168366423`*^9, 3.716461337419876*^9}, {
  3.716461418806403*^9, 
  3.716461422892783*^9}},ExpressionUUID->"b3d7b43b-3eb1-476d-8c67-\
e59fb962b61e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HH", "[", 
   RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sign", "[", "a", "]"}], ")"}], "^", "i"}], "]"}], 
      RowBox[{"i", "^", 
       RowBox[{"(", 
        RowBox[{"Abs", "[", "a", "]"}], ")"}]}]], " ", 
     RowBox[{"HH", "[", 
      RowBox[{"b", ",", "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7164609897868547`*^9, 3.716461007408011*^9}, {
  3.716461222024952*^9, 3.716461298787081*^9}, {3.716461426180179*^9, 
  3.716461431271782*^9}},ExpressionUUID->"2848bc65-4f57-40ad-a912-\
e3cc44d7e87b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HH", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sign", "[", "a", "]"}], ")"}], "^", "i"}], "]"}], 
      RowBox[{"i", "^", 
       RowBox[{"(", 
        RowBox[{"Abs", "[", "a", "]"}], ")"}]}]], " ", 
     RowBox[{"HH", "[", 
      RowBox[{"b", ",", "c", ",", "i"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716462044776453*^9, 
  3.716462054135715*^9}},ExpressionUUID->"9112e7b7-7ceb-4397-b503-\
07a2b2f57b7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammaNLO", "=", 
  RowBox[{
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "I", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "I"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", 
         RowBox[{"2", " ", "I"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", "2", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"2", " ", "I"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"2", " ", "I"}], ",", "I", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"2", " ", "I"}], ",", "1", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"H", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", "I"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"H", "[", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"H", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{"2", ",", "I", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"H", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "I", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "I", ",", "1", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", 
         RowBox[{"-", "1"}], ",", "I", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", "I", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", "I", ",", "I", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"H", "[", 
        RowBox[{"I", ",", "1", ",", "I", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "I", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "I", ",", "1", ",", 
         RowBox[{"2", " ", "S"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "S"}], "]"}], "-", 
      RowBox[{"H", "[", 
       RowBox[{"1", ",", "S"}], "]"}]}], ")"}], " ", 
    RowBox[{"zeta", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.716407068946817*^9, 3.716407105734695*^9}, {
   3.7164615648857117`*^9, 3.716461588394535*^9}, 
   3.718209815049983*^9},ExpressionUUID->"ee20a9ff-37b2-4d77-b707-\
c68b6e65008e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "\[ImaginaryI]", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"2", " ", "S"}]}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"2", " ", "S"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"2", " ", "S"}]}], "]"}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", 
        RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", "2", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "\[ImaginaryI]", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "1", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"2", " ", "S"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{"1", ",", 
        RowBox[{"2", " ", "\[ImaginaryI]"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"2", " ", "S"}]}], "]"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"H", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{"2", ",", "\[ImaginaryI]", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"2", " ", "S"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", 
        RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"16", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"H", "[", 
       RowBox[{
       "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"H", "[", 
       RowBox[{"\[ImaginaryI]", ",", "1", ",", "\[ImaginaryI]", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{"1", ",", "\[ImaginaryI]", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"H", "[", 
       RowBox[{"1", ",", "\[ImaginaryI]", ",", "1", ",", 
        RowBox[{"2", " ", "S"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "S"}], "]"}], "-", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "S"}], "]"}]}], ")"}], " ", 
   RowBox[{"zeta", "[", "2", "]"}]}]}]], "Output",
 CellChangeTimes->{3.716459930895677*^9, 3.7164600682257223`*^9, 
  3.716462023087199*^9, 3.716462064608822*^9, 3.717092955908095*^9, 
  3.717098025411335*^9, 3.71725023063765*^9, 3.717259309246073*^9, 
  3.718209851517367*^9},ExpressionUUID->"62f09155-74fc-4683-a039-\
38c4deadaf16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gammaNLO", "/.", 
   RowBox[{"{", 
    RowBox[{"S", "\[Rule]", " ", "2"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"H", "\[Rule]", " ", "HH"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7164614597952557`*^9, 3.716461486199191*^9}, {
  3.718209803010228*^9, 
  3.718209817969758*^9}},ExpressionUUID->"2f18aa4d-8b8a-4b1d-bdc3-\
6c25c5d53150"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["32", "3"]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"zeta", "[", "2", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.7164614698130836`*^9, 3.716461486843246*^9}, {
   3.716462016572732*^9, 3.71646202438303*^9}, 3.71646206599606*^9, 
   3.7170929559528837`*^9, 3.717098025570959*^9, 3.7172502308461647`*^9, 
   3.7172593094750147`*^9, 
   3.7182098515394287`*^9},ExpressionUUID->"862bf299-a21a-4476-8cdf-\
57778ff83c16"]
}, Open  ]]
},
WindowSize->{1145, 716},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 324, 8, 32, "Input", "ExpressionUUID" -> \
"da46af1c-2f79-482b-ab5d-8086fd841369"],
Cell[885, 30, 807, 23, 34, "Input", "ExpressionUUID" -> \
"ca6b5401-3d85-4b5b-b6bb-5c41c4613e91"],
Cell[1695, 55, 632, 19, 55, "Input", "ExpressionUUID" -> \
"b3d7b43b-3eb1-476d-8c67-e59fb962b61e"],
Cell[2330, 76, 781, 22, 55, "Input", "ExpressionUUID" -> \
"2848bc65-4f57-40ad-a912-e3cc44d7e87b"],
Cell[3114, 100, 705, 21, 55, "Input", "ExpressionUUID" -> \
"9112e7b7-7ceb-4397-b503-07a2b2f57b7b"],
Cell[CellGroupData[{
Cell[3844, 125, 5288, 156, 148, "Input", "ExpressionUUID" -> \
"ee20a9ff-37b2-4d77-b707-c68b6e65008e"],
Cell[9135, 283, 5537, 157, 126, "Output", "ExpressionUUID" -> \
"62f09155-74fc-4683-a039-38c4deadaf16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14709, 445, 377, 10, 32, "Input", "ExpressionUUID" -> \
"2f18aa4d-8b8a-4b1d-bdc3-6c25c5d53150"],
Cell[15089, 457, 472, 11, 51, "Output", "ExpressionUUID" -> \
"862bf299-a21a-4476-8cdf-57778ff83c16"]
}, Open  ]]
}
]
*)



==> anc/q11u-expansion-results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82616,       2382]
NotebookOptionsPosition[     81630,       2352]
NotebookOutlinePosition[     81965,       2367]
CellTagsIndexPosition[     81922,       2364]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Expansions", " ", "of", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "[", "1", "]"}], "[", "u", "]"}]}], " ", 
   "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"nu", "[", "1", "]"}], "[", "1", "]"}], "[", 
      RowBox[{"u", "+", 
       RowBox[{"I", "/", "2"}]}], "]"}], " ", 
     RowBox[{"function", ".", " ", "The"}], " ", "notations", " ", "for", " ",
      "harmonic", " ", "sums", " ", "as", " ", "in", " ", "HarmonicSums", " ", 
     RowBox[{"package", ".", " ", "For"}], " ", "definition", " ", "of", " ", 
     "B"}], "-", 
    RowBox[{
    "sums", " ", "see", " ", "Appendix", " ", "B", " ", "of", " ", "our", " ", 
     RowBox[{"paper", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7182081520548487`*^9, 3.718208251093058*^9}, {
  3.718208647152782*^9, 
  3.7182086736810417`*^9}},ExpressionUUID->"1ad2073c-175f-40f2-a1d5-\
5fb3cec48f32"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"expansion", " ", "at", " ", "u"}], "=", 
   RowBox[{
    RowBox[{"-", "I"}], "/", "2"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7120733822806253`*^9, 
  3.712073392741271*^9}},ExpressionUUID->"0aacab73-4779-4efe-91dc-\
71db492a8dec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"q", "[", "1", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"u", "-", 
    RowBox[{"I", "/", "2"}]}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"phiP", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{"3", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
         
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"phiP", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], "u"], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], "-", 
            
            RowBox[{"S", "[", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "1", ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    SuperscriptBox["u", "2"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "3", ",", "n"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "16", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}], "+", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", 
              RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "3", ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
         
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
         
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "n"}], "]"}]}], "+", 
         
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1", ",", 
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], "+", 
            
            RowBox[{"S", "[", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "64", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "1", ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{"7", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "2", ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
         
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "n"}], 
          "]"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "n"}], "]"}]}], 
         "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.712073413220615*^9, 3.7120734425810413`*^9}, {
  3.7148305381227713`*^9, 
  3.7148305677852707`*^9}},ExpressionUUID->"1fdb909b-b073-45b4-b092-\
dcd2022406a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
  
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", "\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "n"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{"3", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], "u"], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["u", "2"], " ", "\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "3", ",", "n"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "16", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "3", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "n"}], "]"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], ")"}]}], "+", 
        
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "64", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], 
        "+", 
        RowBox[{"7", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "2", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "2", ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "n"}], "]"}],
         "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.712073457710101*^9, 3.712073511588056*^9, 
  3.712075767776669*^9, 
  3.714830616807473*^9},ExpressionUUID->"1aa54861-169f-47dc-82bc-\
ae0b998d54e4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"expansion", " ", "at", " ", "u"}], "=", 
   RowBox[{"I", "/", "2"}]}], "*)"}]], "Input",
 CellChangeTimes->{
  3.712073484228179*^9},ExpressionUUID->"df19c5bb-16be-4ba6-b83a-\
073b9bc94026"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"q", "[", "1", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"u", "+", 
    RowBox[{"I", "/", "2"}]}], "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "u"]}], "+", 
   RowBox[{
    RowBox[{"phiP", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "n"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "n"}], "]"}], "+", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{"3", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "2", ",", "n"}], "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
         
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"phiP", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "u"], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "3"], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], "-", 
            
            RowBox[{"S", "[", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "1", ",", 
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    SuperscriptBox["u", "2"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "3", ",", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "3", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
      RowBox[{"21", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "64", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
         
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "n"}], "]"}]}], "+", 
         
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "2", ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "1", ",", "n"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
         
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "n"}], 
           "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "n"}], "]"}]}], 
         "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.712075706496065*^9, 3.712075734508733*^9}, {
  3.714830578257511*^9, 
  3.714830596358923*^9}},ExpressionUUID->"48afe538-e161-4ca0-af6e-\
bb7d25f62789"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "u"]}], "+", 
  RowBox[{
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[ImaginaryI]", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
  
  RowBox[{"2", " ", "\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "n"}], "]"}], "+", 
     RowBox[{
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "n"}], "]"}], "+", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{"3", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "2", ",", "n"}], "]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "u"], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "3"], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox["u", "2"], " ", "\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3", ",", "n"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "3", ",", "n"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
     RowBox[{"21", " ", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", "64", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}]}], ")"}]}], 
     "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "2", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "2", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], "+", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "1", ",", "1", ",", "n"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "n"}], 
          "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.71207576782502*^9, 
  3.7148306168954983`*^9},ExpressionUUID->"a388fe31-a3d5-4af8-8160-\
ecfce58ea1ca"]
}, Open  ]]
},
WindowSize->{1145, 716},
WindowMargins->{{20, Automatic}, {0, Automatic}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 979, 25, 77, "Input", "ExpressionUUID" -> \
"1ad2073c-175f-40f2-a1d5-5fb3cec48f32"],
Cell[1540, 47, 294, 8, 32, "Input", "ExpressionUUID" -> \
"0aacab73-4779-4efe-91dc-71db492a8dec"],
Cell[CellGroupData[{
Cell[1859, 59, 20892, 589, 680, "Input", "ExpressionUUID" -> \
"1fdb909b-b073-45b4-b092-dcd2022406a7"],
Cell[22754, 650, 20076, 577, 596, "Output", "ExpressionUUID" -> \
"1aa54861-169f-47dc-82bc-ae0b998d54e4"]
}, Open  ]],
Cell[42845, 1230, 248, 7, 32, "Input", "ExpressionUUID" -> \
"df19c5bb-16be-4ba6-b83a-073b9bc94026"],
Cell[CellGroupData[{
Cell[43118, 1241, 19653, 559, 719, "Input", "ExpressionUUID" -> \
"48afe538-e161-4ca0-af6e-bb7d25f62789"],
Cell[62774, 1802, 18840, 547, 578, "Output", "ExpressionUUID" -> \
"a388fe31-a3d5-4af8-8160-ecfce58ea1ca"]
}, Open  ]]
}
]
*)



==> anc/q12-resultsNLO.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44987,       1334]
NotebookOptionsPosition[     42303,       1268]
NotebookOutlinePosition[     42641,       1283]
CellTagsIndexPosition[     42598,       1280]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Expressions", " ", "for", " ", 
   RowBox[{"q1", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "u"}], "]"}], " ", "and", " ", 
   RowBox[{"q2", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "u"}], "]"}], " ", "functions"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7204610412656403`*^9, 
  3.720461073883667*^9}},ExpressionUUID->"b550bb3d-42c7-4915-a1a3-\
dc563b3265c2"],

Cell[CellGroupData[{

Cell["Functions ", "Section",
 CellChangeTimes->{{3.720461096631248*^9, 3.720461118410171*^9}, {
  3.720461197116016*^9, 
  3.720461213597065*^9}},ExpressionUUID->"bb9f72dd-da7e-4a33-bee4-\
7dc05c07a18d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"a_", ",", "s_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"a", ",", "s"}], "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          FractionBox["a", 
           RowBox[{"Abs", "[", "a", "]"}]], ")"}], "^", "i"}], "]"}], "/", 
       RowBox[{"i", "^", 
        RowBox[{"Abs", "[", "a", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "s"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\
ExpressionUUID->"c265704f-a247-4e07-ac68-311b96a31fed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"a_", ",", "b__", ",", "s_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"a", ",", "b", ",", "s"}], "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["a", 
            RowBox[{"Abs", "[", "a", "]"}]], ")"}], "^", "i"}], "]"}], "/", 
        RowBox[{"i", "^", 
         RowBox[{"Abs", "[", "a", "]"}]}]}], " ", 
       RowBox[{"H", "[", 
        RowBox[{"b", ",", "i"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "s"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\
ExpressionUUID->"89cb31a0-ba6a-410f-9673-ecd4c0895322"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"1", ",", " ", "S_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"1", ",", " ", "S"}], "]"}], " ", "-", " ", 
    RowBox[{"h", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", "S"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"n_Integer", ",", " ", "S_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"n", ",", " ", "S"}], "]"}], "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          RowBox[{"n", " ", "-", " ", "1"}], ",", " ", "S"}], "]"}], " ", "/.",
         " ", 
        RowBox[{
         RowBox[{"h", "[", "a__", "]"}], " ", ":>", " ", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", " ", "a"}], "]"}]}]}], ")"}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{
           RowBox[{"n", " ", "-", " ", "1"}], ",", " ", "S"}], "]"}], " ", "/.",
          " ", 
         RowBox[{
          RowBox[{"h", "[", "a__", "]"}], " ", ":>", " ", 
          RowBox[{"h", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", "a"}], "]"}]}]}], ")"}]}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"n_Integer", ",", " ", "S_Integer"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"n", ",", " ", "S"}], "]"}], "=", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"n", ",", " ", "S"}], "]"}], "/.", 
    RowBox[{"h", "\[Rule]", "H"}]}]}]}]}], "Input",ExpressionUUID->"47f15bc3-\
2044-4267-a8ae-fe9dcb828bde"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"S_Integer", ",", "u_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "t", "}"}], ",", 
     RowBox[{
      RowBox[{"Factor", "@", 
       RowBox[{"FunctionExpand", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "S"], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"I", " ", "t"}]}], "]"}]}], 
          RowBox[{
           RowBox[{"S", "!"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"I", " ", "t"}], "-", "S"}], "]"}]}]], 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"-", "S"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"I", " ", "t"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"I", " ", "t"}], "-", "S"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "/.", 
      RowBox[{"t", "\[Rule]", "u"}]}]}], "]"}]}], ";"}]], "Input",ExpressionUU\
ID->"e790bc9a-fe0d-4132-b77d-1a07b9371d42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", "[", 
   RowBox[{"S_Integer", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"I", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "S"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"S", "-", "k"}]], " ", 
       RowBox[{"Q", "[", 
        RowBox[{
         RowBox[{"S", "-", "1", "-", 
          RowBox[{"2", " ", "k"}]}], ",", "u"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         FractionBox[
          RowBox[{"S", "-", "1"}], "2"], "]"}]}], "}"}]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "S"], 
    RowBox[{"\[Eta]", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
    RowBox[{"Q", "[", 
     RowBox[{"S", ",", "u"}], "]"}], " "}]}]}]], "Input",
 CellChangeTimes->{{3.720458565583194*^9, 
  3.7204586286623793`*^9}},ExpressionUUID->"857be0b3-b7c4-4faf-9cce-\
790f69bf8166"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1", "[", 
   RowBox[{"S_Integer", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "S"}], ",", "u"}], "]"}]}], "k"], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "S"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.720457545109928*^9, 
  3.7204575771109657`*^9}},ExpressionUUID->"9f191795-8e39-4156-a3fe-\
de11ae939988"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2", "[", 
   RowBox[{"S_Integer", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{"1", ",", "S"}], "]"}], "+", 
        RowBox[{"B", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "S"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "S"}], ",", "u"}], "]"}]}], "k"], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "S"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7204574485353403`*^9, 3.7204574611737413`*^9}, {
  3.720457502942534*^9, 
  3.720457520751577*^9}},ExpressionUUID->"39e5d97b-a5e9-4ae4-843f-\
9df478ba149a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G3", "[", 
   RowBox[{"S_Integer", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " "}], "k"], 
     RowBox[{"Q", "[", 
      RowBox[{
       RowBox[{"k", "-", "S", "-", "1"}], ",", "u"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"S", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "S"}], "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.720323972075835*^9, 3.7203240326683187`*^9}, {
  3.7203282062193527`*^9, 3.7203282069073563`*^9}, {3.72032959671102*^9, 
  3.720329606319399*^9}},ExpressionUUID->"0064f35f-9429-4b56-8704-\
5d7c9a0cd4ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G4", "[", 
   RowBox[{"S_Integer", ",", "u_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", 
        RowBox[{"Q", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "k"}], "+", "S"}], ",", "u"}], "]"}]}], "k"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{"1", ",", "S"}], "]"}], "-", 
        RowBox[{"B", "[", 
         RowBox[{"1", ",", 
          RowBox[{"S", "-", "k"}]}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "S"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7203250498284683`*^9, 3.7203250907783737`*^9}, 
   3.7203251587646503`*^9},ExpressionUUID->"6f7e0b8d-a0ea-4181-b55f-\
8e465ec906f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G6", "[", 
   RowBox[{"S_Integer", ",", "u_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "k"]}], ")"}], " ", 
         RowBox[{"Q", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "k"}], "+", "S"}], ",", "u"}], "]"}]}], "k"], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "S"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"EulerGamma", "-", 
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "S"}], "]"}], "+", 
       RowBox[{"Log", "[", "2", "]"}], "-", 
       RowBox[{"I", "  ", 
        RowBox[{"\[Eta]", "[", 
         RowBox[{"1", ",", " ", 
          RowBox[{
           FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{"\[Pi]", " ", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.720324419789257*^9, 3.720324429628996*^9}, {
  3.720456916020133*^9, 3.720456936549087*^9}, {3.720458340969409*^9, 
  3.720458344526566*^9}},ExpressionUUID->"d84b59cd-b48d-4465-99e2-\
7e26f462a7bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalP]", "[", 
    RowBox[{
     RowBox[{"k_Integer", "?", "Positive"}], ",", "u_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"k", "-", "1"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}], "!"}]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Coth", "[", 
          RowBox[{"\[Pi]", " ", "x"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"x", "\[Rule]", "u"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalP]", "[", 
    RowBox[{
     RowBox[{"k_Integer", "?", "Negative"}], ",", "u_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"-", "k"}], "-", "1"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k"}], "-", "1"}], ")"}], "!"}]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Pi]", " ", "/", 
         RowBox[{"Coth", "[", 
          RowBox[{"\[Pi]", " ", "x"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "k"}], "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"x", "\[Rule]", "u"}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.720461271643764*^9},ExpressionUUID->"0415b50b-7d4e-4da8-934c-\
43faf082254f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", 
    RowBox[{"a_Integer", ",", " ", "u_"}], "]"}], " ", ":=", " ", 
   RowBox[{"FunctionExpand", "@", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sign", "[", "a", "]"}], ")"}], "^", "n"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", " ", "+", " ", 
          RowBox[{"I", " ", "n"}]}], ")"}], "^", 
        RowBox[{"Abs", "[", "a", "]"}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "0", ",", " ", "\[Infinity]"}], "}"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Eta]", "[", 
   RowBox[{"1", ",", " ", "u_"}], "]"}], " ", ":=", " ", 
  RowBox[{"I", " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "u"}]}], "]"}]}]}]}], "Input",Expre\
ssionUUID->"3dded7d4-6c3f-4c7e-8159-0608e65ce930"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.72045804363732*^9, 
  3.720458044667276*^9}},ExpressionUUID->"a5548bb8-a065-418f-97b1-\
228c47903e35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NLO expressions for  q1 and q2 ", "Section",
 CellChangeTimes->{{3.7204611301457567`*^9, 3.7204611516425*^9}, {
  3.7204612307478848`*^9, 
  3.720461238283061*^9}},ExpressionUUID->"094393bb-71d2-4494-a675-\
4c68e50d7ce6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q1", "[", 
   RowBox[{
    RowBox[{"{", "1", "}"}], ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[Alpha]"}], " ", 
    RowBox[{"G2", "[", 
     RowBox[{"S", ",", "u"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"phiP", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"Q", "[", 
     RowBox[{"S", ",", "u"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "S"], " ", 
       RowBox[{"A", "[", 
        RowBox[{"0", ",", "1"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "S"}]}], ")"}], " ", 
       RowBox[{"B", "[", 
        RowBox[{"1", ",", "S"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G1", "[", 
       RowBox[{"S", ",", "u"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"S", ",", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "-", 
         RowBox[{"H", "[", 
          RowBox[{"1", ",", "S"}], "]"}], "+", 
         RowBox[{"Log", "[", "2", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"Tanh", "[", 
           RowBox[{"\[Pi]", " ", "u"}], "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"\[Eta]", "[", 
           RowBox[{"1", ",", " ", 
            RowBox[{
             FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"phiP", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"Q", "[", 
     RowBox[{"S", ",", "u"}], "]"}], "  ", 
    RowBox[{"\[ScriptCapitalP]", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.720454006692326*^9, 3.720454014417059*^9}, 
   3.720457778709016*^9, {3.72045817050933*^9, 3.720458187972665*^9}, {
   3.720458295663558*^9, 
   3.720458315029211*^9}},ExpressionUUID->"3e012171-bb07-4872-8dfa-\
1e5f0cff1316"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"q2", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "S"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "S"}], ")"}], " ", "S", " ", 
             RowBox[{"Q", "[", 
              RowBox[{
               RowBox[{"S", "-", "2"}], ",", "u"}], "]"}]}], 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "S"}]}], ")"}]}]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "S"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "S"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["S", "2"]}]}], ")"}], " ", 
            RowBox[{"Q", "[", 
             RowBox[{"S", ",", "u"}], "]"}]}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "S"}]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "S"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "S"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "S"}], ")"}], " ", 
            RowBox[{"Q", "[", 
             RowBox[{
              RowBox[{"S", "+", "2"}], ",", "u"}], "]"}]}], 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "S"}]}], ")"}]}]]}], ")"}], " ", 
        RowBox[{"A", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "S"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "S"], "+", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"S", "+", "1"}], ")"}], "/", "2"}], "]"}]}], "-", 
               "1"}]]}], 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"S", "\[NotEqual]", "1"}], ",", 
                FractionBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "S"]}], 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "S"}]], ",", "0"}], "]"}], "+", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"S", "\[NotEqual]", "0"}], ",", 
                FractionBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "S"]}], "S"], ",", "0"}], 
               "]"}]}], "*)"}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"S", "-", "2"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "S"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "S"}], "-", "1"}], ")"}], " "}]}], 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "S"}]}]], 
           RowBox[{"Q", "[", 
            RowBox[{"S", ",", "u"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", 
         RowBox[{"1", ",", "S"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "S"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "S"}], ")"}], " ", "S", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "S"}]}], ")"}], " "}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "S"}]}], ")"}], "2"]}]]}], 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"S", "-", "2"}], ",", "u"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{" ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"11", " ", "S"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["S", "3"]}]}], ")"}], " "}], 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "S"}]}], ")"}], "2"]}]], 
           RowBox[{"Q", "[", 
            RowBox[{"S", ",", "u"}], "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{" ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "-", 
               RowBox[{"23", " ", "S"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["S", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["S", "3"]}]}], ")"}], " "}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "S"}]}], ")"}], "2"]}]], 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"S", "+", "2"}], ",", "u"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "S"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "S"}]}], ")"}], 
        SuperscriptBox[
         RowBox[{"B", "[", 
          RowBox[{"1", ",", "S"}], "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "S"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "S"}]}], ")"}], "  ", 
          RowBox[{"B", "[", 
           RowBox[{"1", ",", "S"}], "]"}], " ", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "S"}]}], ")"}], "2"]], 
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "S"], "  ", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "S"}]}], ")"}]}]], 
        RowBox[{"Q", "[", 
         RowBox[{"S", ",", "u"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "S"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", " ", 
            RowBox[{"Q", "[", 
             RowBox[{
              RowBox[{"S", "-", "1"}], ",", "u"}], "]"}]}], 
           RowBox[{"Boole", "[", 
            RowBox[{"S", "\[NotEqual]", "0"}], "]"}]}], "+", " ", 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"S", "+", "1"}], ",", "u"}], "]"}]}], ")"}], " ", 
        RowBox[{"k", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"B", "[", 
         RowBox[{"1", ",", "S"}], "]"}], 
        RowBox[{"G3", "[", 
         RowBox[{"S", ",", "u"}], "]"}]}], "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "S"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "S"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "S"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "S"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["S", "2"]}]}], ")"}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "S"}]}], ")"}]}]], " ", 
           RowBox[{"B", "[", 
            RowBox[{"1", ",", "S"}], "]"}]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "S"], " ", 
            RowBox[{"k", "[", 
             RowBox[{"1", ",", "0"}], "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "S"}]}], ")"}]}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G4", "[", 
           RowBox[{"S", ",", "u"}], "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"B", "[", 
            RowBox[{"1", ",", "S"}], "]"}], 
           RowBox[{"G6", "[", 
            RowBox[{"S", ",", "u"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "\[Alpha]"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"phiP", "[", 
               RowBox[{"1", ",", "1"}], "]"}], " ", "\[Pi]", " ", 
              RowBox[{"Tanh", "[", 
               RowBox[{"\[Pi]", " ", "u"}], "]"}]}], " ", "+", " ", 
             RowBox[{"phiP", "[", 
              RowBox[{"1", ",", "0"}], "]"}]}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{"S", ",", "u"}], "]"}]}]}], ")"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "S"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "S"}], ")"}], " ", "S", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "S"}]}], ")"}], " ", 
        RowBox[{"B", "[", 
         RowBox[{"1", ",", "S"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G4", "[", 
           RowBox[{
            RowBox[{"S", "-", "2"}], ",", "u"}], "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"B", "[", 
            RowBox[{"1", ",", "S"}], "]"}], 
           RowBox[{"G6", "[", 
            RowBox[{
             RowBox[{"S", "-", "2"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "\[Alpha]"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"phiP", "[", 
               RowBox[{"1", ",", "1"}], "]"}], " ", "\[Pi]", " ", 
              RowBox[{"Tanh", "[", 
               RowBox[{"\[Pi]", " ", "u"}], "]"}]}], " ", "+", " ", 
             RowBox[{"phiP", "[", 
              RowBox[{"1", ",", "0"}], "]"}]}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"S", "-", "2"}], ",", "u"}], "]"}]}]}], ")"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "S"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "S"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "S"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "S"}]}], ")"}], "  ", 
        RowBox[{"B", "[", 
         RowBox[{"1", ",", "S"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G4", "[", 
           RowBox[{
            RowBox[{"S", "+", "2"}], ",", "u"}], "]"}], "+", 
          RowBox[{"2", 
           RowBox[{"B", "[", 
            RowBox[{"1", ",", "S"}], "]"}], 
           RowBox[{"G6", "[", 
            RowBox[{
             RowBox[{"S", "+", "2"}], ",", "u"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "\[Alpha]"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"phiP", "[", 
               RowBox[{"1", ",", "1"}], "]"}], " ", "\[Pi]", " ", 
              RowBox[{"Tanh", "[", 
               RowBox[{"\[Pi]", " ", "u"}], "]"}]}], " ", "+", " ", 
             RowBox[{"phiP", "[", 
              RowBox[{"1", ",", "0"}], "]"}]}], ")"}], 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"S", "+", "2"}], ",", "u"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}], "+", " ", 
    RowBox[{
     RowBox[{"phiP", "[", 
      RowBox[{"2", ",", "0"}], "]"}], " ", 
     RowBox[{"Z", "[", 
      RowBox[{"S", ",", "u"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"phiA", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "   ", 
     RowBox[{"\[ScriptCapitalP]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], "+", "u"}]}], "]"}], " ", 
     RowBox[{"Q", "[", 
      RowBox[{"S", ",", "u"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.720323836618257*^9, 3.720323903192697*^9}, {
   3.720323933905037*^9, 3.720323949288578*^9}, {3.7203240399581633`*^9, 
   3.7203240670338306`*^9}, {3.720324144921154*^9, 3.720324174215632*^9}, {
   3.720324204857771*^9, 3.720324346487916*^9}, 3.7203243809121733`*^9, {
   3.720324438403738*^9, 3.720324446024078*^9}, {3.720325171538808*^9, 
   3.7203251925856647`*^9}, {3.7203252888589373`*^9, 
   3.7203252968247147`*^9}, {3.720325338971437*^9, 3.720325369506587*^9}, {
   3.7203254398492823`*^9, 3.72032545456894*^9}, {3.7203273840860167`*^9, 
   3.7203273920588083`*^9}, 3.720327424575732*^9, {3.7203274640834303`*^9, 
   3.720327495817881*^9}, 3.720327527898925*^9, {3.72032771786931*^9, 
   3.720327722352003*^9}, {3.720327903390793*^9, 3.720327911669935*^9}, {
   3.720328038679215*^9, 3.720328046232162*^9}, {3.7203282251528473`*^9, 
   3.7203283617526493`*^9}, {3.7203283952707987`*^9, 3.720328479745165*^9}, {
   3.720328704366898*^9, 3.720328715182846*^9}, {3.720329056487522*^9, 
   3.72032907457475*^9}, 3.720454001466269*^9, {3.720457065550969*^9, 
   3.720457134550123*^9}, {3.720458212456019*^9, 3.720458230887656*^9}, {
   3.720458678118309*^9, 3.7204586841071672`*^9}, {3.720461169255027*^9, 
   3.7204611817141733`*^9}},ExpressionUUID->"77acc448-2c0f-40a4-b3db-\
3c7b613d1ac8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7204583830445232`*^9, 
  3.720458383733996*^9}},ExpressionUUID->"52522220-04d0-43b8-b117-\
552c7f6fcb2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"q1", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "u"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"S", "\[Rule]", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.720458388643333*^9, 
  3.720458388789875*^9}},ExpressionUUID->"44e01493-a7cc-4a24-bed9-\
44ac1644afc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]"}], "+", 
  RowBox[{
  "4", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "u", " ", "\[Alpha]"}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"A", "[", 
    RowBox[{"0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
  "\[ImaginaryI]", " ", "EulerGamma", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"A", "[", 
    RowBox[{"0", ",", "1"}], "]"}]}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"A", "[", 
    RowBox[{"0", ",", "1"}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "0"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", 
   RowBox[{"Coth", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}], ")"}]}], "]"}], " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], "+", "u"}], ")"}]}]}], "]"}]}], 
  "+", 
  RowBox[{"\[ImaginaryI]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"A", "[", 
    RowBox[{"0", ",", "1"}], "]"}], " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], "+", "u"}], ")"}]}]}], "]"}]}], 
  "-", 
  RowBox[{"4", " ", "\[Pi]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "u"}], "]"}]}], "-", 
  RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"A", "[", 
    RowBox[{"0", ",", "1"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "u"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.72045838925289*^9, 3.720458640181335*^9, 
  3.720458719488781*^9, 
  3.720461284013163*^9},ExpressionUUID->"e4500054-5091-4261-b330-\
113a89fefa5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"q2", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "u"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"S", "\[Rule]", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7204579083141212`*^9, 
  3.720457917032701*^9}},ExpressionUUID->"babf7a12-65a5-4fd2-818e-\
7af52254bbf8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"868", " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]"}], "27"], 
  "-", 
  RowBox[{
   FractionBox["400", "9"], " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "u",
    " ", "\[Alpha]"}], "+", 
  RowBox[{
   FractionBox["464", "5"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["u", "3"], " ", "\[Alpha]"}], "-", 
  RowBox[{"64", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
   SuperscriptBox["u", "3"], " ", "\[Alpha]"}], "+", 
  RowBox[{
   FractionBox["5", "12"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
   " ", 
   RowBox[{"A", "[", 
    RowBox[{"3", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "5"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["u", "3"], " ", "\[Alpha]", " ", 
   RowBox[{"A", "[", 
    RowBox[{"3", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["44", "9"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
   " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "u", 
   " ", "\[Alpha]", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
   " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "\[Alpha]", " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["u", "2"], " ", "\[Alpha]", " ", 
   RowBox[{"k", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["400", "9"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
   " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{"64", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["u", "3"], " ", "\[Alpha]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
   " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["50", "9"], " ", "\[ImaginaryI]", " ", "u", " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "0"}], "]"}]}], "-", 
  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["u", "3"], " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "u", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "0"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"2", ",", "0"}], "]"}]}], "-", 
  RowBox[{"u", " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"2", ",", "0"}], "]"}], " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "4"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "u"}], "2"]}]}], "]"}]}], "+", 
  RowBox[{"u", " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"2", ",", "0"}], "]"}], " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["3", "4"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "u"}], "2"]}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["400", "9"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
   " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], "+", "u"}], ")"}]}]}], "]"}]}], 
  "-", 
  RowBox[{"64", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["u", "3"], " ", "\[Alpha]", " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], "+", "u"}], ")"}]}]}], "]"}]}], 
  "+", 
  RowBox[{
   FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "u", " ", "\[Alpha]", 
   " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], "+", "u"}], ")"}]}]}], "]"}]}], 
  "+", 
  RowBox[{
   FractionBox["400", "9"], " ", "\[Pi]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "u"}], "]"}]}], "+", 
  RowBox[{"64", " ", "\[Pi]", " ", 
   SuperscriptBox["u", "3"], " ", "\[Alpha]", " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "u"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["8", "3"], " ", "\[Pi]", " ", "u", " ", "\[Alpha]", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "u"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["50", "9"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", 
   
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "u"}], "]"}]}], "-", 
  RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["u", "3"], " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "u"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", 
   RowBox[{"k", "[", 
    RowBox[{"1", ",", "0"}], "]"}], " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"1", ",", "1"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "u"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", 
   RowBox[{"phiA", "[", 
    RowBox[{"2", ",", "0"}], "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], "+", "u"}], ")"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.720457917690786*^9, 3.7204579362509127`*^9}, 
   3.72045800236016*^9, 3.720458059503346*^9, 3.720458111089148*^9, 
   3.720458154368162*^9, 3.720458240591444*^9, 3.720458355467791*^9, 
   3.7204586405068417`*^9, 3.720458719762726*^9, 
   3.720461284283695*^9},ExpressionUUID->"ed649615-5d3f-4da2-92e2-\
3d48253bbe90"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1145, 716},
WindowMargins->{{Automatic, 355}, {Automatic, 102}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 439, 12, 34, "Input", "ExpressionUUID" -> \
"b550bb3d-42c7-4915-a1a3-dc563b3265c2"],
Cell[CellGroupData[{
Cell[1022, 36, 204, 4, 65, "Section", "ExpressionUUID" -> \
"bb9f72dd-da7e-4a33-bee4-7dc05c07a18d"],
Cell[1229, 42, 643, 20, 55, "Input", "ExpressionUUID" -> \
"c265704f-a247-4e07-ac68-311b96a31fed"],
Cell[1875, 64, 762, 23, 55, "Input", "ExpressionUUID" -> \
"89cb31a0-ba6a-410f-9673-ecd4c0895322"],
Cell[2640, 89, 1786, 56, 103, "Input", "ExpressionUUID" -> \
"47f15bc3-2044-4267-a8ae-fe9dcb828bde"],
Cell[4429, 147, 1290, 38, 102, "Input", "ExpressionUUID" -> \
"e790bc9a-fe0d-4132-b77d-1a07b9371d42"],
Cell[5722, 187, 1117, 36, 52, "Input", "ExpressionUUID" -> \
"857be0b3-b7c4-4faf-9cce-790f69bf8166"],
Cell[6842, 225, 659, 21, 57, "Input", "ExpressionUUID" -> \
"9f191795-8e39-4156-a3fe-de11ae939988"],
Cell[7504, 248, 961, 30, 57, "Input", "ExpressionUUID" -> \
"39e5d97b-a5e9-4ae4-843f-9df478ba149a"],
Cell[8468, 280, 838, 25, 57, "Input", "ExpressionUUID" -> \
"0064f35f-9429-4b56-8704-5d7c9a0cd4ca"],
Cell[9309, 307, 965, 30, 57, "Input", "ExpressionUUID" -> \
"6f7e0b8d-a0ea-4181-b55f-8e465ec906f4"],
Cell[10277, 339, 1444, 42, 87, "Input", "ExpressionUUID" -> \
"d84b59cd-b48d-4465-99e2-7e26f462a7bf"],
Cell[11724, 383, 1704, 56, 110, "Input", "ExpressionUUID" -> \
"0415b50b-7d4e-4da8-934c-43faf082254f"],
Cell[13431, 441, 939, 28, 57, "Input", "ExpressionUUID" -> \
"3dded7d4-6c3f-4c7e-8159-0608e65ce930"],
Cell[14373, 471, 326, 6, 187, "Input", "ExpressionUUID" -> \
"a5548bb8-a065-418f-97b1-228c47903e35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14736, 482, 227, 4, 65, "Section", "ExpressionUUID" -> \
"094393bb-71d2-4494-a675-4c68e50d7ce6"],
Cell[14966, 488, 2201, 67, 117, "Input", "ExpressionUUID" -> \
"3e012171-bb07-4872-8dfa-1e5f0cff1316"],
Cell[17170, 557, 15409, 427, 657, "Input", "ExpressionUUID" -> \
"77acc448-2c0f-40a4-b3db-3c7b613d1ac8"],
Cell[32582, 986, 280, 5, 143, "Input", "ExpressionUUID" -> \
"52522220-04d0-43b8-b117-552c7f6fcb2f"],
Cell[CellGroupData[{
Cell[32887, 995, 350, 10, 34, "Input", "ExpressionUUID" -> \
"44e01493-a7cc-4a24-bed9-44ac1644afc0"],
Cell[33240, 1007, 2342, 62, 117, "Output", "ExpressionUUID" -> \
"e4500054-5091-4261-b330-113a89fefa5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35619, 1074, 352, 10, 34, "Input", "ExpressionUUID" -> \
"babf7a12-65a5-4fd2-818e-7af52254bbf8"],
Cell[35974, 1086, 6301, 178, 334, "Output", "ExpressionUUID" -> \
"ed649615-5d3f-4da2-92e2-3d48253bbe90"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/q21u-expansion-results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    563778,      14166]
NotebookOptionsPosition[    562534,      14130]
NotebookOutlinePosition[    562871,      14145]
CellTagsIndexPosition[    562828,      14142]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Expansions", " ", "of", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "[", "1", "]"}], "[", "u", "]"}]}], " ", 
   "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"nu", "[", "2", "]"}], "[", "1", "]"}], "[", 
      RowBox[{"u", "+", 
       RowBox[{"I", "/", "2"}]}], "]"}], " ", 
     RowBox[{"function", ".", " ", "The"}], " ", "notations", " ", "for", " ",
      "harmonic", " ", "sums", " ", "as", " ", "in", " ", "HarmonicSums", " ", 
     RowBox[{"package", ".", " ", "For"}], " ", "definition", " ", "of", " ", 
     "B"}], "-", 
    RowBox[{
    "sums", " ", "see", " ", "Appendix", " ", "B", " ", "of", " ", "our", " ", 
     RowBox[{"paper", ".", " ", "In"}], " ", "addition", " ", "we", " ", 
     "have", " ", "also", " ", "introducted", " ", "four", " ", "V"}], "-", 
    RowBox[{"sums", " ", "defined", " ", "as"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.718208489101383*^9, 3.718208546875108*^9}, {
  3.718208685064035*^9, 
  3.718208690806563*^9}},ExpressionUUID->"2141bf77-dec7-4c14-80f2-\
2e406f13fcf4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subsVvalues", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"V1", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], 
         RowBox[{"k", "+", "n"}]], 
        RowBox[{
         RowBox[{"B1", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"V2", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"k", "+", "n"}]], 
        RowBox[{
         RowBox[{"B1", "[", 
          RowBox[{"k", "-", "1"}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"V3", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], 
         RowBox[{"k", "+", "n"}]], 
        RowBox[{"B1", "[", 
         RowBox[{"k", "-", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"V4", "[", "n_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"k", "+", "n"}]], 
        RowBox[{"B1", "[", 
         RowBox[{"k", "-", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], " ", 
   "}"}]}]], "Input",ExpressionUUID->"0ba70d83-795e-4b3f-8ace-ed15979c26f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"V1", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], " ", 
       SuperscriptBox[
        RowBox[{"B1", "[", 
         RowBox[{"k", "-", "1"}], "]"}], "2"]}], 
      RowBox[{"k", "+", "n"}]]}]}], ",", 
   RowBox[{
    RowBox[{"V2", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"B1", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "2"], 
      RowBox[{"k", "+", "n"}]]}]}], ",", 
   RowBox[{
    RowBox[{"V3", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], " ", 
       RowBox[{"B1", "[", 
        RowBox[{"k", "-", "1"}], "]"}]}], 
      RowBox[{"k", "+", "n"}]]}]}], ",", 
   RowBox[{
    RowBox[{"V4", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], "n"], 
     FractionBox[
      RowBox[{"B1", "[", 
       RowBox[{"k", "-", "1"}], "]"}], 
      RowBox[{"k", "+", "n"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.714396840949388*^9, 3.714397634801568*^9, 
  3.714398645574645*^9, 3.714756249711944*^9, 3.7147569362562523`*^9, 
  3.714833909063141*^9, 3.7148360403615093`*^9, 3.714844500332056*^9, 
  3.714844592583303*^9, 3.714844934933723*^9, 3.715622015656734*^9, 
  3.7156276604329157`*^9, 3.715950716140215*^9, 3.716391994380589*^9, 
  3.7164599241523952`*^9, 3.717092950673514*^9, 3.717098018667131*^9, 
  3.717250224378222*^9, 
  3.717259303177747*^9},ExpressionUUID->"3cc960f8-955b-42a6-a1d4-\
f9327d7d4162"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"expansion", " ", "at", " ", "u"}], "=", 
   RowBox[{
    RowBox[{"-", "I"}], "/", "2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.714387521497501*^9},ExpressionUUID->"cd7c0464-1aee-4db9-b352-\
ee893ffddfb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"q", "[", "2", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"u", "-", 
    RowBox[{"I", "/", "2"}]}], "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
     RowBox[{"A3", "[", "1", "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"B1", "[", "n", "]"}], " ", 
    RowBox[{"phiA", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"phiP", "[", 
     RowBox[{"2", ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B1", "[", "n", "]"}], "+", 
      RowBox[{"Log", "[", "2", "]"}], "+", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "n"}], "]"}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"B1", "[", "n", "]"}], " ", 
     RowBox[{"phiP", "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"B1", "[", "n", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"6", "+", 
     RowBox[{"12", " ", "n"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"phiP", "[", 
      RowBox[{"1", ",", "0"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"B1", "[", "n", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], 
    RowBox[{"6", "+", 
     RowBox[{"12", " ", "n"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", 
      RowBox[{"phiA", "[", 
       RowBox[{"2", ",", "0"}], "]"}]}], "+", 
     RowBox[{"phiP", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"phiP", "[", 
        RowBox[{"1", ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"B1", "[", "n", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], 
      RowBox[{"6", "+", 
       RowBox[{"12", " ", "n"}]}]]}], "u"], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}]], "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "-", 
         RowBox[{"18", " ", "n"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["n", "4"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "5"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"B1", "[", "n", "]"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "n"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"]}]}], ")"}], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"48", "-", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
         RowBox[{"96", " ", "n"}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"B2", "[", "n", "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "n"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"8", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"10", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"36", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"216", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"24", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"28", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"24", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "-", 
         RowBox[{"4", " ", "n", " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "-", 
         RowBox[{"18", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"24", " ", "n", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"6", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"10", " ", "n"}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["n", "5"]}]}], ")"}], " ", 
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"90", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
            RowBox[{"48", " ", "n"}], "-", 
            RowBox[{"240", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
            RowBox[{"204", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"240", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"136", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"960", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"480", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "4"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["n", "5"]}], "+", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"160", " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"320", " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["n", "5"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"54", " ", "n"}], "-", 
               RowBox[{"136", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"176", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["n", "5"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"42", " ", "n"}], "-", 
               RowBox[{"116", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"136", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"128", " ", 
                SuperscriptBox["n", "5"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"6", " ", "n", " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"V3", "[", "n", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"V4", "[", "n", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}], ")"}]}]}], ")"}]}],
    "+", 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
        RowBox[{"A3", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"B1", "[", "n", "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"6", " ", 
          RowBox[{"B2", "[", "n", "]"}]}]}], ")"}], " ", 
       RowBox[{"phiA", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"phiP", "[", 
        RowBox[{"2", ",", "0"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "12"]}], "-", 
         RowBox[{"B2", "[", "n", "]"}], "-", 
         RowBox[{
          RowBox[{"B1", "[", "n", "]"}], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "+", 
         RowBox[{"V4", "[", "n", "]"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"B1", "[", "n", "]"}], " ", 
        RowBox[{"phiP", "[", 
         RowBox[{"1", ",", "0"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"B1", "[", "n", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"6", "+", 
        RowBox[{"12", " ", "n"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"18", "+", 
         RowBox[{"36", " ", "n"}]}]], 
       RowBox[{"phiP", "[", 
        RowBox[{"1", ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}]}], "+", 
            RowBox[{"4", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"3", " ", 
             RowBox[{"B2", "[", "n", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"B2", "[", 
              RowBox[{"2", " ", "n"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"B1", "[", "n", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36"}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
            RowBox[{"144", " ", "n"}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"8", " ", "n", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"24", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"B2", "[", "n", "]"}]}], "+", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"B2", "[", 
              RowBox[{"2", " ", "n"}], "]"}]}], "-", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"24", " ", "n", " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"96", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"96", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"18", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"B1", "[", "n", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "n"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "21"}], "-", 
                 RowBox[{"36", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
                 RowBox[{"54", " ", "n"}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                  SuperscriptBox["n", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"384", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                  SuperscriptBox["n", "3"]}], "-", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                  SuperscriptBox["n", "4"]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["n", "5"]}], "-", 
                 RowBox[{"24", " ", "n", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["n", "3"], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["n", "4"], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["n", "5"], " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"432", "+", 
              RowBox[{"360", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
              RowBox[{"288", " ", "n"}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
              RowBox[{"1728", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"4896", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox["n", "3"]}], "-", 
              RowBox[{"10944", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"]}], "-", 
              RowBox[{"4608", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"]}], "-", 
              RowBox[{"48", " ", "n", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"80", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"320", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["n", "5"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "n"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"54", " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "+", 
              RowBox[{"180", " ", "n", " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"1440", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"4608", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"2304", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"216", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"432", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1824", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1344", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"3840", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1536", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"162", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"36", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"768", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"480", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"4608", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"2304", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"243", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"162", " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"1512", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"2160", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox["n", "5"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"2304", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
              RowBox[{"288", " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
              RowBox[{"2688", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
              RowBox[{"768", " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
              RowBox[{"3840", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
              RowBox[{"1536", " ", 
               SuperscriptBox["n", "5"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"270", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"312", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"912", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1680", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"672", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"162", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"36", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"768", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"480", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"540", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"1800", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"5760", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"5760", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"14400", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"5760", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"270", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"468", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"2160", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1440", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"4320", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1728", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"324", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"1080", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"3456", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"3456", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"8640", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"3456", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"480", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"960", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1920", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"768", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"720", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"2304", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"2304", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"5760", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"2304", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"1008", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "-", 
              RowBox[{"1440", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "-", 
              RowBox[{"162", " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "+", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "+", 
              RowBox[{"1008", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"1440", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"162", " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"360", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"72", " ", "n", " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"108", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"72", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"324", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"216", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"1296", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"2", " ", "n"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["n", "3"]}]}], ")"}], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"11", " ", "n"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "3"]}]}], ")"}], " ", 
            RowBox[{"B1", "[", "n", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"]}]}], ")"}], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "+", 
              RowBox[{"48", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"160", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"63", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"378", " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"252", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"90", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"300", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"120", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"240", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"30", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "+", 
              RowBox[{"100", " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "-", 
              RowBox[{"80", " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "+", 
              RowBox[{"198", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"1188", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"792", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1584", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"384", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"B2", "[", "n", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "+", "n"}]], "+", "n", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"6", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                  RowBox[{"B1", "[", 
                   RowBox[{"2", " ", "n"}], "]"}]}], "+", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"6", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"144", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"45", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"270", " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"360", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"90", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"300", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"120", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"240", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"198", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"1188", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"792", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1584", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"18", " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "+", 
              RowBox[{"60", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"192", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"18", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"90", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"540", " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"360", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"396", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"2376", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1584", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"3168", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"432", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"81", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"486", " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"324", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"90", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"300", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"120", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"240", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"450", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"2700", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1800", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"3600", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"36", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"216", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"18", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"54", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"324", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"45", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"270", " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"360", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"54", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"324", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"36", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"216", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"54", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"324", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"624", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"336", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"672", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"18", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"54", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"84", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "+", 
              RowBox[{"384", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "-", 
              RowBox[{"54", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"324", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"54", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"324", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"108", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"648", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "+", 
              RowBox[{"120", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "-", 
              RowBox[{"36", " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "+", 
              RowBox[{"120", " ", "n", " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"12", " ", "n", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"36", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"72", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"36", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"72", " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"162", " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"288", " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"45", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"90", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"54", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"36", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"72", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"V3", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"V3", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"54", " ", 
               RowBox[{"V4", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"V4", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}], "+", 
              RowBox[{"18", " ", "n", " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"2", " ", "n"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["n", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"48", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"20", " ", "\[ImaginaryI]", " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"20", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"48", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"S", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"12", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"12", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"120", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], 
               " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"120", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], 
               " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"V1", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V1", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"V2", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V2", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
              RowBox[{"12", " ", "n", " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"36", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.714387470182973*^9, 3.714387473705893*^9}, 
   3.714387508516354*^9},ExpressionUUID->"ac72232c-b0f7-47fa-a89b-\
db1e17c3f326"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
    RowBox[{"A3", "[", "1", "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   RowBox[{"B1", "[", "n", "]"}], " ", 
   RowBox[{"phiA", "[", 
    RowBox[{"2", ",", "0"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"phiP", "[", 
    RowBox[{"2", ",", "0"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"B1", "[", "n", "]"}], "+", 
     RowBox[{"Log", "[", "2", "]"}], "+", 
     RowBox[{"S", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "n"}], "]"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"B1", "[", "n", "]"}], " ", 
    RowBox[{"phiP", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"B1", "[", "n", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"6", "+", 
    RowBox[{"12", " ", "n"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"phiP", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"B1", "[", "n", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], 
   RowBox[{"6", "+", 
    RowBox[{"12", " ", "n"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", 
     RowBox[{"phiA", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}], "+", 
    RowBox[{"phiP", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"phiP", "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"B1", "[", "n", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], 
     RowBox[{"6", "+", 
      RowBox[{"12", " ", "n"}]}]]}], "u"], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}]}]], 
   RowBox[{"\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "-", 
         RowBox[{"18", " ", "n"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["n", "4"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "5"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"B1", "[", "n", "]"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "n"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"]}]}], ")"}], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"48", "-", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
         RowBox[{"96", " ", "n"}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"B2", "[", "n", "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "n"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"8", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"10", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"36", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"216", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"24", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"28", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"24", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "-", 
         RowBox[{"4", " ", "n", " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "-", 
         RowBox[{"18", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"24", " ", "n", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"12", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"6", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"10", " ", "n"}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["n", "5"]}]}], ")"}], " ", 
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"90", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
            RowBox[{"48", " ", "n"}], "-", 
            RowBox[{"240", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
            RowBox[{"204", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"240", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"136", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"960", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"480", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "4"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["n", "5"]}], "+", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"160", " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"320", " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["n", "5"], " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"54", " ", "n"}], "-", 
               RowBox[{"136", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"176", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["n", "5"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"42", " ", "n"}], "-", 
               RowBox[{"116", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"136", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"128", " ", 
                SuperscriptBox["n", "5"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"6", " ", "n", " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"V3", "[", "n", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"V4", "[", "n", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{"u", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
       RowBox[{"A3", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"B1", "[", "n", "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"6", " ", 
         RowBox[{"B2", "[", "n", "]"}]}]}], ")"}], " ", 
      RowBox[{"phiA", "[", 
       RowBox[{"2", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"phiP", "[", 
       RowBox[{"2", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "12"]}], "-", 
        RowBox[{"B2", "[", "n", "]"}], "-", 
        RowBox[{
         RowBox[{"B1", "[", "n", "]"}], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         RowBox[{"V3", "[", "n", "]"}]}], "+", 
        RowBox[{"V4", "[", "n", "]"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"phiP", "[", 
        RowBox[{"1", ",", "0"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"B1", "[", "n", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"6", "+", 
       RowBox[{"12", " ", "n"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"18", "+", 
        RowBox[{"36", " ", "n"}]}]], 
      RowBox[{
       RowBox[{"phiP", "[", 
        RowBox[{"1", ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}]}], "+", 
            RowBox[{"4", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"3", " ", 
             RowBox[{"B2", "[", "n", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"B2", "[", 
              RowBox[{"2", " ", "n"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"B1", "[", "n", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36"}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
            RowBox[{"144", " ", "n"}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"8", " ", "n", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"24", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"B2", "[", "n", "]"}]}], "+", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"B2", "[", 
              RowBox[{"2", " ", "n"}], "]"}]}], "-", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"24", " ", "n", " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"96", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"96", " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"18", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "\[ImaginaryI]", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"B1", "[", "n", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "n"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21"}], "-", 
                RowBox[{"36", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
                RowBox[{"54", " ", "n"}], "-", 
                RowBox[{"96", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
                RowBox[{"96", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "n"], " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"128", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"384", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "n"], " ", 
                 SuperscriptBox["n", "3"]}], "-", 
                RowBox[{"112", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"192", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "n"], " ", 
                 SuperscriptBox["n", "4"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["n", "5"]}], "-", 
                RowBox[{"24", " ", "n", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"40", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["n", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["n", "5"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
                 RowBox[{"S", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
                 RowBox[{"S", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"432", "+", 
             RowBox[{"360", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
             RowBox[{"288", " ", "n"}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4896", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"10944", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"4608", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"48", " ", "n", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"160", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["n", "5"], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "n"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", "n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], "2"]}], "-", 
             RowBox[{"54", " ", 
              RowBox[{"B2", "[", 
               RowBox[{"2", " ", "n"}], "]"}]}], "+", 
             RowBox[{"180", " ", "n", " ", 
              RowBox[{"B2", "[", 
               RowBox[{"2", " ", "n"}], "]"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B2", "[", 
               RowBox[{"2", " ", "n"}], "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"B2", "[", 
               RowBox[{"2", " ", "n"}], "]"}]}], "-", 
             RowBox[{"1440", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"B2", "[", 
               RowBox[{"2", " ", "n"}], "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"B2", "[", 
               RowBox[{"2", " ", "n"}], "]"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1152", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"4608", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"2304", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"216", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"432", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"1824", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"1344", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"3840", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"1536", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"162", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"36", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"480", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"1152", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"4608", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"2304", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"243", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
             RowBox[{"162", " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
             RowBox[{"1512", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
             RowBox[{"2160", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["n", "5"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"2304", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
             RowBox[{"288", " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
             RowBox[{"2688", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
             RowBox[{"3840", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
             RowBox[{"1536", " ", 
              SuperscriptBox["n", "5"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
             RowBox[{"27", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"270", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"312", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"912", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"1680", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"672", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"162", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"36", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"480", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"540", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"1800", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"5760", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"5760", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"14400", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"5760", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"270", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"468", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"2160", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"1440", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"4320", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"324", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"1080", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"3456", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"3456", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"8640", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"3456", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"288", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"480", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"960", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"1920", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"216", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"720", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"2304", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"2304", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"5760", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"2304", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"162", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"V3", "[", "n", "]"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"V3", "[", "n", "]"}]}], "+", 
             RowBox[{"1008", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"V3", "[", "n", "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"V3", "[", "n", "]"}]}], "-", 
             RowBox[{"1440", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"V3", "[", "n", "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"V3", "[", "n", "]"}]}], "-", 
             RowBox[{"162", " ", 
              RowBox[{"V4", "[", "n", "]"}]}], "+", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"V4", "[", "n", "]"}]}], "+", 
             RowBox[{"1008", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"V4", "[", "n", "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"V4", "[", "n", "]"}]}], "-", 
             RowBox[{"1440", " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"V4", "[", "n", "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"V4", "[", "n", "]"}]}], "-", 
             RowBox[{"162", " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"360", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"108", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"72", " ", "n", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"108", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"72", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"324", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"216", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", "n"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["n", "3"]}]}], ")"}], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", "n"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], " ", 
                 RowBox[{"S", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", "n"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], " ", 
                 RowBox[{"S", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"11", " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "3"]}]}], ")"}], " ", 
           RowBox[{"B1", "[", "n", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["n", "2"]}]}], ")"}], " ", 
              RowBox[{"B2", "[", 
               RowBox[{"2", " ", "n"}], "]"}]}], "+", 
             RowBox[{"48", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"160", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"144", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"63", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"378", " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"252", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"504", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox[
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"240", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox[
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"90", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"300", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"120", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"240", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
             RowBox[{"240", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "+", 
             RowBox[{"100", " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "+", 
             RowBox[{"198", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"1188", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"792", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"1584", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"480", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"B2", "[", "n", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "+", "n"}]], "+", "n", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"6", " ", "n"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                 RowBox[{"B1", "[", 
                  RowBox[{"2", " ", "n"}], "]"}]}], "+", 
                RowBox[{"14", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"6", " ", "n"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                 RowBox[{"S", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"144", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"45", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"270", " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"90", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"300", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"240", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"198", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"1188", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"792", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"1584", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"18", " ", 
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "n"}], "]"}]}], "+", 
             RowBox[{"60", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "n"}], "]"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "n"}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "n"}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"72", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"192", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"18", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"216", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"288", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"90", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"540", " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"360", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"720", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"396", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"2376", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"1584", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"3168", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"72", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"432", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"288", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"288", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"81", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"486", " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"324", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"648", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"90", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"300", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"240", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"450", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"2700", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"1800", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"3600", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"216", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"18", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"54", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"324", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"216", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"45", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"270", " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"54", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"324", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"216", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
             RowBox[{"54", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"324", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"624", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"336", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"672", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"18", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"54", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"84", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
             "+", 
             RowBox[{"384", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
             "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
             "-", 
             RowBox[{"192", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
             "-", 
             RowBox[{"54", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"324", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"216", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"54", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
             RowBox[{"324", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
             RowBox[{"108", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"648", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"V1", "[", "n", "]"}]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"V1", "[", "n", "]"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"V1", "[", "n", "]"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"V1", "[", "n", "]"}]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"V2", "[", "n", "]"}]}], "+", 
             RowBox[{"120", " ", "n", " ", 
              RowBox[{"V2", "[", "n", "]"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"V2", "[", "n", "]"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"V2", "[", "n", "]"}]}], "-", 
             RowBox[{"72", " ", 
              RowBox[{"V3", "[", "n", "]"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"V3", "[", "n", "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"V4", "[", "n", "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"V4", "[", "n", "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"12", " ", "n", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox[
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"36", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"72", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"72", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"144", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"72", " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"162", " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"72", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"144", " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"288", " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"45", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"90", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"72", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"144", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "n"}]}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"54", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"72", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{"V3", "[", "n", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"V3", "[", "n", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"54", " ", 
              RowBox[{"V4", "[", "n", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"108", " ", "n", " ", 
              RowBox[{"V4", "[", "n", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}], "+", 
             RowBox[{"18", " ", "n", " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"2", " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["n", "3"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "3"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"48", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "n", " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"20", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"48", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"B1", "[", 
               RowBox[{"2", " ", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"S", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"12", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"12", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{"2", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"60", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", 
                RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"120", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], 
              " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"120", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"S", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], 
              " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"24", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{"V1", "[", "n", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"24", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"V1", "[", "n", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"24", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"V2", "[", "n", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
             RowBox[{"24", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"V2", "[", "n", "]"}], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{
               RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              RowBox[{
               RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
             RowBox[{"12", " ", "n", " ", 
              RowBox[{
               RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
              RowBox[{
               RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{
               RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"36", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{
  3.714387778348981*^9},ExpressionUUID->"efbadabe-de72-4cde-97c0-\
f0fde6fc2823"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"expansion", " ", "at", " ", "u"}], "=", 
   RowBox[{"I", "/", "2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.714387531278584*^9},ExpressionUUID->"574a50ef-bcc4-48c2-9963-\
e9c7f1d92a9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"q", "[", "2", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"u", "+", 
    RowBox[{"I", "/", "2"}]}], "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
     RowBox[{"A3", "[", "1", "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"B1", "[", "n", "]"}], " ", 
    RowBox[{"phiA", "[", 
     RowBox[{"2", ",", "0"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    RowBox[{"phiP", "[", 
     RowBox[{"2", ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "4", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "n"}], "]"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"phiA", "[", 
       RowBox[{"2", ",", "0"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "\[Alpha]", " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"B1", "[", "n", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], 
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "n"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       RowBox[{"phiP", "[", 
        RowBox[{"1", ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"B1", "[", "n", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], 
      RowBox[{"6", "+", 
       RowBox[{"12", " ", "n"}]}]]}], "u"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"phiP", "[", 
      RowBox[{"1", ",", "0"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"B1", "[", "n", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], 
    RowBox[{"6", "+", 
     RowBox[{"12", " ", "n"}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"B1", "[", "n", "]"}], " ", 
     RowBox[{"phiP", "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"B1", "[", "n", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"8", " ", "n"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "n"}]], " ", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"6", "+", 
     RowBox[{"12", " ", "n"}]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}]], "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"5", " ", "n"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"B1", "[", "n", "]"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "36"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
         RowBox[{"96", " ", "n"}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"408", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"384", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"272", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"192", " ", 
          SuperscriptBox["n", "4"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "4"]}], "-", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"18", " ", "n"}], "-", 
            RowBox[{"76", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["n", "5"]}]}], ")"}], " ", 
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"160", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"320", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"640", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "4"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "5"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"5", " ", "n"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["n", "4"]}]}], ")"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"84", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"232", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"272", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"640", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "4"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "5"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"108", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "n"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"]}]}], ")"}], " ", 
       RowBox[{"B1", "[", "n", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"36", "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
         RowBox[{"96", " ", "n"}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"2", " ", "n"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"B1", "[", 
            RowBox[{"2", " ", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"B2", "[", "n", "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"B2", "[", 
           RowBox[{"2", " ", "n"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"48", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"96", " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "-", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "+", 
         RowBox[{"4", " ", "n", " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"V3", "[", "n", "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["n", "3"], " ", 
          RowBox[{"V4", "[", "n", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"16", " ", "n"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"8", " ", "n"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"1", "+", "n"}]], " ", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox[
           RowBox[{"B1", "[", 
            RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "+", "n"}]], " ", 
          RowBox[{"B1", "[", 
           RowBox[{"2", " ", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"V3", "[", "n", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"V4", "[", "n", "]"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "+", "n"}]], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
         RowBox[{"A3", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            RowBox[{"B1", "[", "n", "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"], "+", 
         RowBox[{"B2", "[", "n", "]"}]}], ")"}], " ", 
       RowBox[{"phiA", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"phiP", "[", 
        RowBox[{"2", ",", "0"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"B1", "[", "n", "]"}], " ", 
          RowBox[{"Log", "[", "4", "]"}]}], "+", 
         RowBox[{"V3", "[", "n", "]"}], "+", 
         RowBox[{
          FractionBox["1", "12"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            RowBox[{"12", " ", 
             RowBox[{"V4", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"phiP", "[", 
         RowBox[{"1", ",", "0"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"B1", "[", "n", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}], " ", 
           RowBox[{"B1", "[", "n", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", "n"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "+", "n"}]], " ", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"18", "+", 
         RowBox[{"36", " ", "n"}]}]], 
       RowBox[{"phiP", "[", 
        RowBox[{"1", ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox[
           RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", "n"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            RowBox[{"9", " ", 
             RowBox[{"B2", "[", "n", "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{
          RowBox[{"B1", "[", "n", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "72"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
            RowBox[{"144", " ", "n"}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"72", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"B2", "[", "n", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{"2", ",", 
               RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             RowBox[{"B1", "[", 
              RowBox[{"2", " ", "n"}], "]"}], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             RowBox[{"S", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", " ", "n"}]}], "]"}], " ", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"B1", "[", "n", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21"}], "-", 
              RowBox[{"54", " ", "n"}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"128", " ", 
               SuperscriptBox["n", "3"]}], "-", 
              RowBox[{"112", " ", 
               SuperscriptBox["n", "4"]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["n", "5"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "n"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"24", " ", "n", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"80", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "n"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"18", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"168", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"240", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"B1", "[", "n", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"504", "-", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"]}], "+", 
              RowBox[{"1872", " ", "n"}], "-", 
              RowBox[{"2304", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n"}], "+", 
              RowBox[{"2592", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"1728", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"8064", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"11520", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"4608", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"80", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"320", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", "n"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"5", " ", "n"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["n", "4"]}]}], ")"}], " ", 
               RowBox[{"B2", "[", "n", "]"}]}], "+", 
              RowBox[{"54", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "+", 
              RowBox[{"1440", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"1152", " ", "n", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"4608", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"2304", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1824", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1344", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"3840", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1536", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"768", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1152", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"4608", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"2304", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"243", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"1512", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"2160", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"216", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"2304", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
              RowBox[{"2688", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
              RowBox[{"768", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
              RowBox[{"3840", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "+", 
              RowBox[{"1536", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"]}], "-", 
              RowBox[{"27", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"270", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"312", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"912", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"1680", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"672", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"768", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1800", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"5760", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"5760", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"14400", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"5760", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"270", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"468", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"2160", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"1440", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"4320", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"1728", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1080", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"3456", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"3456", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"8640", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"3456", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"960", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1920", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"768", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"2304", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"2304", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"5760", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"2304", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"162", " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "-", 
              RowBox[{"108", " ", "n", " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "-", 
              RowBox[{"1008", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"1440", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"1008", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "+", 
              RowBox[{"1440", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"360", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"1296", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"2", " ", "n"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["n", "3"]}]}], ")"}], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"6", " ", "n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                  RowBox[{
                   RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}], " ", 
            RowBox[{"B1", "[", "n", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"144", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "4"]}]}], ")"}], " ", 
               RowBox[{"B2", "[", 
                RowBox[{"2", " ", "n"}], "]"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"320", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1440", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"126", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"756", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"378", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1764", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1008", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"360", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"600", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"60", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1080", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"600", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1080", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"600", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"1080", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "-", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "-", 
              RowBox[{"200", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "+", 
              RowBox[{"360", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "-", 
              RowBox[{"80", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "-", 
              RowBox[{"160", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"]}], "-", 
              RowBox[{"396", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"2376", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"1188", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"5544", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1584", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"3168", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"360", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1200", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"120", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"2160", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"960", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"1440", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"270", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"1260", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"360", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"720", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"600", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"60", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1080", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"396", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"2376", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"1188", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"5544", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1584", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"3168", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "-", 
              RowBox[{"120", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"384", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"2160", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1728", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1728", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1080", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"2520", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1440", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"792", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"4752", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"2376", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"11088", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"3168", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"6336", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"1440", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"2016", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"2880", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1728", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"2304", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"972", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"486", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"2268", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1296", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"600", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"60", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1080", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"900", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"5400", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"2700", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"12600", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"3600", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"7200", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1008", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1512", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"720", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"540", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"270", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1260", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"360", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"720", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"648", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1512", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"1440", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
              RowBox[{"1008", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"648", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1512", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1248", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"384", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"2592", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"672", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"1344", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"156", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "-", 
              RowBox[{"768", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "-", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "-", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "-", 
              RowBox[{"384", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}]}], 
              "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1512", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"648", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"1512", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1296", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"648", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "-", 
              RowBox[{"3024", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"1728", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}]}], "+", 
              RowBox[{"72", " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "-", 
              RowBox[{"240", " ", "n", " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"V1", "[", "n", "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "-", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"V2", "[", "n", "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "-", 
              RowBox[{"720", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"V3", "[", "n", "]"}]}], "-", 
              RowBox[{"144", " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"V4", "[", "n", "]"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"360", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"360", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"324", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"1008", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"504", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"1008", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"90", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"180", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"288", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "n"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", 
               RowBox[{"V3", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"216", " ", "n", " ", 
               RowBox[{"V3", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V3", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V3", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{"V4", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"V4", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"108", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V4", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"V4", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"36", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}], " ", 
               RowBox[{"B2", "[", "n", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"6", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                  RowBox[{"B1", "[", 
                   RowBox[{"2", " ", "n"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"6", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "+", "n"}]], " ", 
                    RowBox[{
                    RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "1", "]"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", "n", "-", 
              RowBox[{"14", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["n", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "32"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"B1", "[", 
                 RowBox[{"2", " ", "n"}], "]"}], "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"20", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"20", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "n"}], "]"}], "3"], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"B1", "[", 
                RowBox[{"2", " ", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"S", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "n"}], "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"12", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"12", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"60", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", 
                 RowBox[{"-", "1"}], ",", "n"}], "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"120", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], 
               " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"120", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"S", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "n"}], "]"}], 
               " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", "n", " ", 
               RowBox[{"V1", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V1", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{"V2", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "+", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"V2", "[", "n", "]"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "[", "0", "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "-", 
              RowBox[{"6", " ", "n", " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "n"], " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "[", "1", "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.71438754463214*^9, 3.71438754500193*^9}, 
   3.714387724315838*^9},ExpressionUUID->"47aacd54-2f67-48c6-99d1-\
58b14be4d09d"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
            RowBox[{"A3", "[", "1", "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
          TemplateBox[{"6"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"\[Alpha]", " ", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", 
                RowBox[{"A3", "[", "1", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   RowBox[{"B1", "[", "n", "]"}]}]}], ")"}]}], 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 SuperscriptBox["\[Pi]", "2"], "6"], "+", 
                RowBox[{"B2", "[", "n", "]"}]}], ")"}], " ", 
              RowBox[{"phiA", "[", 
               RowBox[{"2", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"phiP", "[", 
               RowBox[{"2", ",", "0"}], "]"}], " ", 
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
             FractionBox[
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"phiP", "[", 
                RowBox[{"1", ",", "1"}], "]"}], " ", 
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], ")"}]}], 
              RowBox[{"18", "+", 
               RowBox[{"36", " ", "n"}]}]], "+", 
             FractionBox[
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["n", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"B1", "[", "n", "]"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    TemplateBox[{"25"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["n", "5"], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], "-", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "-", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}]}], ")"}]}], 
              RowBox[{"36", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "n"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{74., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{67., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 17545452336883256495, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{73., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 17545452336883256495, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 17545452336883256495, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{100., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[17545452336883256495 === $SessionID, 
   Out[4], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.714387778696969*^9},ExpressionUUID->"9c0ee02c-572b-4a90-94a1-\
02bf3ef3e7ec"]
}, Open  ]]
},
WindowSize->{1145, 716},
WindowMargins->{{Automatic, 25}, {-84, Automatic}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1144, 27, 77, "Input", "ExpressionUUID" -> \
"2141bf77-dec7-4c14-80f2-2e406f13fcf4"],
Cell[CellGroupData[{
Cell[1727, 51, 1817, 56, 103, "Input", "ExpressionUUID" -> \
"0ba70d83-795e-4b3f-8ace-ed15979c26f9"],
Cell[3547, 109, 1978, 57, 62, "Output", "ExpressionUUID" -> \
"3cc960f8-955b-42a6-a1d4-f9327d7d4162"]
}, Open  ]],
Cell[5540, 169, 273, 8, 32, "Input", "ExpressionUUID" -> \
"cd7c0464-1aee-4db9-b352-ee893ffddfb7"],
Cell[CellGroupData[{
Cell[5838, 181, 151944, 3763, 3598, "Input", "ExpressionUUID" -> \
"ac72232c-b0f7-47fa-a89b-db1e17c3f326"],
Cell[157785, 3946, 148890, 3758, 3248, "Output", "ExpressionUUID" -> \
"efbadabe-de72-4cde-97c0-f0fde6fc2823"]
}, Open  ]],
Cell[306690, 7707, 253, 7, 32, "Input", "ExpressionUUID" -> \
"574a50ef-bcc4-48c2-9963-e9c7f1d92a9a"],
Cell[CellGroupData[{
Cell[306968, 7718, 242163, 6059, 5045, "Input", "ExpressionUUID" -> \
"47aacd54-2f67-48c6-99d1-58b14be4d09d"],
Cell[549134, 13779, 13384, 348, 201, "Output", "ExpressionUUID" -> \
"9c0ee02c-572b-4a90-94a1-02bf3ef3e7ec"]
}, Open  ]]
}
]
*)


